A numerical study of the spectral properties of Isogeometric collocation matrices for acoustic wave problems

This paper focuses on the spectral properties of the mass and stiffness matrices for acoustic wave problems discretized with Isogeometric analysis (IGA) collocation methods in space and Newmark methods in time. Extensive numerical results are reported for the eigenvalues and condition numbers of the acoustic mass and stiffness matrices in the reference square domain with Dirichlet, Neumann and absorbing boundary conditions, varying the polynomial degree $p$, mesh size $h$, regularity $k$, of the IGA discretization and the time step $\Delta t$ and parameter $\beta$ of the Newmark method. Results on the sparsity of the matrices and the eigenvalue distribution with respect to the degrees of freedom d.o.f. and the number of nonzero entries nz are also reported. The results are comparable with the available spectral estimates for IGA Galerkin matrices associated to the Poisson problem with Dirichlet boundary conditions, and in some cases the IGA collocation results are better than the corresponding IGA Galerkin estimates.

==> Mass_results/Mass_results_plot.m <==
clear all:
close all;
% n=1/(nsub+1)
% -----------------------------------------------------------------
% p  k     h      dof    lmin       lmax       rapp      cond(M)
M21h=[
 2   1  0.3333     25  2.500e-01  1.000e+00  4.000e+00  6.250e+00 
 2   1  0.2000     49  2.500e-01  1.000e+00  4.000e+00  6.250e+00 
 2   1  0.1429     81  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 2   1  0.1111    121  2.500e-01  1.000e+00  4.000e+00  6.250e+00];
M41h=[
 4   1  0.3333    121  8.789e-03  1.000e+00  1.138e+02  3.068e+02
 4   1  0.2000    289  8.789e-03  1.000e+00  1.138e+02  3.068e+02
 4   1  0.1429    529  8.789e-03  1.000e+00  1.138e+02  3.068e+02 
 4   1  0.1111    841  8.789e-03  1.000e+00  1.138e+02  3.068e+02];
M61h=[
 6   1  0.3333    289  2.381e-04  1.000e+00  4.199e+03  1.477e+04 
 6   1  0.2000    729  2.381e-04  1.000e+00  4.199e+03  1.477e+04
 6   1  0.2000    729  2.381e-04  1.000e+00  4.199e+03  1.477e+04
 6   1  0.1111   2209  2.381e-04  1.000e+00  4.199e+03  1.477e+04];
M81h=[
 8   1  0.3333    529  5.776e-06  1.000e+00  1.731e+05  7.135e+05
 8   1  0.2000   1369  5.776e-06  1.000e+00  1.731e+05  7.135e+05
 8   1  0.1429   2601  5.776e-06  1.000e+00  1.731e+05  7.135e+05
 8   1  0.1111   4225  5.776e-06  1.000e+00  1.731e+05  7.135e+05];
M101h=[
10   1  0.3333    841  1.317e-07  1.000e+00  7.594e+06  3.477e+07
10   1  0.2000   2209  1.317e-07  1.000e+00  7.594e+06  3.477e+07
10   1  0.1429   4225  1.317e-07  1.000e+00  7.594e+06  3.477e+07
10   1  0.1111   6889  1.317e-07  1.000e+00  7.594e+06  3.477e+07];
loglog(M21h(:,3),M21h(:,8),'-o'); hold on;
loglog(M41h(:,3),M41h(:,8),'-o');
loglog(M61h(:,3),M61h(:,8),'-o');
loglog(M81h(:,3),M81h(:,8),'-o');
loglog(M101h(:,3),M101h(:,8),'-o');
xlabel('h');
title('k=1');
ylabel('cond(M)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_mass.png')
% -----------------------------------------------------------------
% p   k     h      dof    lmin       lmax       rapp      cond(M)
M21h=[
 2   1  0.3333     25  2.500e-01  1.000e+00  4.000e+00  6.250e+00 
 2   1  0.2000     49  2.500e-01  1.000e+00  4.000e+00  6.250e+00 
 2   1  0.1429     81  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 2   1  0.1111    121  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 2   1  0.0909    169  2.500e-01  1.000e+00  4.000e+00  6.250e+00];
M43h=[
 4   3  0.3333     49  2.581e-02  1.000e+00  3.874e+01  7.254e+01
 4   3  0.2000     81  3.219e-02  1.000e+00  3.107e+01  6.376e+01
 4   3  0.1429    121  3.463e-02  1.000e+00  2.888e+01  6.311e+01
 4   3  0.1111    169  3.585e-02  1.000e+00  2.789e+01  6.303e+01
 4   3  0.0909    225  3.654e-02  1.000e+00  2.737e+01  6.302e+01];
M65h=[
 6   5  0.3333     81  1.355e-03  1.000e+00  7.381e+02  1.936e+03
 6   5  0.2000    121  3.002e-03  1.000e+00  3.331e+02  6.678e+02
 6   5  0.1429    169  3.941e-03  1.000e+00  2.537e+02  6.104e+02
 6   5  0.1111    225  4.399e-03  1.000e+00  2.273e+02  5.993e+02
 6   5  0.0909    289  4.651e-03  1.000e+00  2.150e+02  5.968e+02];
M87h=[
 8   7  0.3333    121  4.685e-05  1.000e+00  2.134e+04  6.709e+04
 8   7  0.2000    169  1.663e-04  1.000e+00  6.014e+03  1.516e+04
 8   7  0.1429    225  3.479e-04  1.000e+00  2.875e+03  6.462e+03
 8   7  0.1111    289  4.691e-04  1.000e+00  2.132e+03  5.912e+03
 8   7  0.0909    361  5.369e-04  1.000e+00  1.863e+03  5.760e+03];
M109h=[
10   9  0.3333    169  1.333e-06  1.000e+00  7.503e+05  2.634e+06
10   9  0.2000    225  6.099e-06  1.000e+00  1.640e+05  5.039e+05
10   9  0.1429    289  1.997e-05  1.000e+00  5.007e+04  1.154e+05
10   9  0.1111    361  4.014e-05  1.000e+00  2.491e+04  6.434e+04
10   9  0.0909    441  5.490e-05  1.000e+00  1.821e+04  5.840e+04];
figure(2)
loglog(M21h(:,3),M21h(:,8),'-o'); hold on;
loglog(M43h(:,3),M43h(:,8),'-o');
loglog(M65h(:,3),M65h(:,8),'-o');
loglog(M87h(:,3),M87h(:,8),'-o');
loglog(M109h(:,3),M109h(:,8),'-o');
xlabel('1/h');
title('k=p-1');
ylabel('cond(M)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_mass.png')
% -----------------------------------------------------------------
%  p   k     h      dof    lmin       lmax       rapp      cond(M)
Mp113=[
 2   1  0.3333     25  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   1  0.3333    121  8.789e-03  1.000e+00  1.138e+02  3.068e+02
 6   1  0.3333    289  2.381e-04  1.000e+00  4.199e+03  1.477e+04
 8   1  0.3333    529  5.776e-06  1.000e+00  1.731e+05  7.135e+05
10   1  0.3333    841  1.317e-07  1.000e+00  7.594e+06  3.477e+07
12   1  0.3333   1225  2.886e-09  1.000e+00  3.465e+08  1.709e+09];
Mp115=[
 2   1  0.2000     49  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   1  0.2000    289  8.789e-03  1.000e+00  1.138e+02  3.068e+02
 6   1  0.2000    729  2.381e-04  1.000e+00  4.199e+03  1.477e+04
 8   1  0.2000   1369  5.776e-06  1.000e+00  1.731e+05  7.135e+05
10   1  0.2000   2209  1.317e-07  1.000e+00  7.594e+06  3.477e+07
12   1  0.2000   3249  2.886e-09  1.000e+00  3.465e+08  1.709e+09];
Mp117=[
 2   1  0.1429     81  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   1  0.1429    529  8.789e-03  1.000e+00  1.138e+02  3.068e+02
 6   1  0.1429   1369  2.381e-04  1.000e+00  4.199e+03  1.477e+04
 8   1  0.1429   2601  5.776e-06  1.000e+00  1.731e+05  7.135e+05
10   1  0.1429   4225  1.317e-07  1.000e+00  7.594e+06  3.477e+07
12   1  0.1429   6241  2.886e-09  1.000e+00  3.465e+08  1.709e+09];
Mp119=[
 2   1  0.1111    121  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   1  0.1111    841  8.789e-03  1.000e+00  1.138e+02  3.068e+02 
 6   1  0.1111   2209  2.381e-04  1.000e+00  4.199e+03  1.477e+04 
 8   1  0.1111   4225  5.776e-06  1.000e+00  1.731e+05  7.135e+05
10   1  0.1111   6889  1.317e-07  1.000e+00  7.594e+06  3.477e+07
12   1  0.1111  10201  2.886e-09  1.000e+00  3.465e+08  1.709e+09];
figure(3)
semilogy(Mp113(:,1),Mp113(:,8),'-o'); hold on;
semilogy(Mp115(:,1),Mp115(:,8),'-o');
semilogy(Mp117(:,1),Mp117(:,8),'-o');
semilogy(Mp119(:,1),Mp119(:,8),'-o');
semilogy(Mp113(:,1), Mp113(:,1).^-1.*8.^Mp113(:,1),'--k');
text(6,9e5,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1');
ylabel('cond(M)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','southeast');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_mass.png')
%-----------------------------------------------------------------
%p   k     h      dof    lmin       lmax       rapp      cond(M)
Mpk13=[
 2   1  0.3333     25  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   3  0.3333     49  2.581e-02  1.000e+00  3.874e+01  7.254e+01
 6   5  0.3333     81  1.355e-03  1.000e+00  7.381e+02  1.936e+03
 8   7  0.3333    121  4.685e-05  1.000e+00  2.134e+04  6.709e+04
10   9  0.3333    169  1.333e-06  1.000e+00  7.503e+05  2.634e+06
12  11  0.3333    225  3.407e-08  1.000e+00  2.935e+07  1.112e+08];
Mpk15=[
 2   1  0.2000     49  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   3  0.2000     81  3.219e-02  1.000e+00  3.107e+01  6.376e+01
 6   5  0.2000    121  3.002e-03  1.000e+00  3.331e+02  6.678e+02
 8   7  0.2000    169  1.663e-04  1.000e+00  6.014e+03  1.516e+04
10   9  0.2000    225  6.099e-06  1.000e+00  1.640e+05  5.039e+05
12  11  0.2000    289  1.807e-07  1.000e+00  5.535e+06  1.905e+07];
Mpk17=[
 2   1  0.1429     81  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   3  0.1429    121  3.463e-02  1.000e+00  2.888e+01  6.311e+01
 6   5  0.1429    169  3.941e-03  1.000e+00  2.537e+02  6.104e+02
 8   7  0.1429    225  3.479e-04  1.000e+00  2.875e+03  6.462e+03
10   9  0.1429    289  1.997e-05  1.000e+00  5.007e+04  1.154e+05
12  11  0.1429    361  7.716e-07  1.000e+00  1.296e+06  3.772e+06];
Mpk19=[
 2   1  0.1111    121  2.500e-01  1.000e+00  4.000e+00  6.250e+00 
 4   3  0.1111    169  3.585e-02  1.000e+00  2.789e+01  6.303e+01
 6   5  0.1111    225  4.399e-03  1.000e+00  2.273e+02  5.993e+02
 8   7  0.1111    289  4.691e-04  1.000e+00  2.132e+03  5.912e+03
10   9  0.1111    361  4.014e-05  1.000e+00  2.491e+04  6.434e+04 
12  11  0.1111    441  2.375e-06  1.000e+00  4.211e+05  8.657e+05];
Mpk111=[
 2   1  0.0909    169  2.500e-01  1.000e+00  4.000e+00  6.250e+00
 4   3  0.0909    225  3.654e-02  1.000e+00  2.737e+01  6.302e+01
 6   5  0.0909    289  4.651e-03  1.000e+00  2.150e+02  5.968e+02
 8   7  0.0909    361  5.369e-04  1.000e+00  1.863e+03  5.760e+03
10   9  0.0909    441  5.490e-05  1.000e+00  1.821e+04  5.840e+04
12  11  0.0909    529  4.614e-06  1.000e+00  2.167e+05  6.591e+05];
figure(4)
semilogy(Mpk13(:,1),Mpk13(:,8),'-o'); hold on;
semilogy(Mpk15(:,1),Mpk15(:,8),'-o');
semilogy(Mpk17(:,1),Mpk17(:,8),'-o');
semilogy(Mpk19(:,1),Mpk19(:,8),'-o');
semilogy(Mpk111(:,1),Mpk111(:,8),'-o');
semilogy(Mpk13(:,1), Mpk13(:,1).^-1.*8.^Mpk13(:,1),'--k');
semilogy(Mpk13(:,1), 0.1*Mpk13(:,1).^-1.*4.^Mpk13(:,1),'--k');
text(6,1e6,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(6,1e1,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1');
ylabel('cond(M)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','southeast');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_mass.png')
%-----------------------------------------------------------------
%p   k     h      dof    lmin       lmax       rapp      cond(M)
M12k13=[
12   1  0.3333   1225  2.886e-09  1.000e+00  3.465e+08  1.709e+09
12   2  0.3333   1089  4.452e-09  1.000e+00  2.246e+08  1.133e+09
12   3  0.3333    961  8.231e-09  1.000e+00  1.215e+08  6.348e+08
12   4  0.3333    841  2.074e-08  1.000e+00  4.822e+07  2.766e+08
12   5  0.3333    729  6.744e-08  1.000e+00  1.483e+07  1.188e+08
12   6  0.3333    625  2.714e-07  1.000e+00  3.685e+06  4.139e+07
12   7  0.3333    529  1.031e-06  1.000e+00  9.699e+05  1.531e+07
12   8  0.3333    441  2.041e-06  1.000e+00  4.900e+05  3.877e+06
12   9  0.3333    361  1.483e-06  1.000e+00  6.743e+05  2.157e+06
12  10  0.3333    289  2.918e-07  1.000e+00  3.427e+06  1.260e+07
12  11  0.3333    225  3.407e-08  1.000e+00  2.935e+07  1.112e+08];
M12k15=[
12   1  0.2000   3249  2.886e-09  1.000e+00  3.465e+08  1.709e+09
12   2  0.2000   2809  4.507e-09  1.000e+00  2.219e+08  1.133e+09
12   3  0.2000   2401  8.355e-09  1.000e+00  1.197e+08  6.341e+08
12   4  0.2000   2025  2.104e-08  1.000e+00  4.753e+07  2.759e+08
12   5  0.2000   1681  6.871e-08  1.000e+00  1.455e+07  1.180e+08
12   6  0.2000   1369  2.808e-07  1.000e+00  3.561e+06  4.080e+07
12   7  0.2000   1089  1.148e-06  1.000e+00  8.710e+05  1.479e+07
12   8  0.2000    841  2.929e-06  1.000e+00  3.415e+05  3.544e+06
12   9  0.2000    625  4.566e-06  1.000e+00  2.190e+05  1.500e+06
12  10  0.2000    441  2.999e-06  1.000e+00  3.334e+05  1.030e+06
12  11  0.2000    289  1.807e-07  1.000e+00  5.535e+06  1.905e+07];
M12k19=[
12   1  0.1111  10201  2.886e-09  1.000e+00  3.465e+08  1.709e+09
12   2  0.1111   8649  4.509e-09  1.000e+00  2.218e+08  1.133e+09
12   3  0.1111   7225  8.357e-09  1.000e+00  1.197e+08  6.341e+08 
12   4  0.1111   5929  2.104e-08  1.000e+00  4.752e+07  2.759e+08
12   5  0.1111   4761  6.872e-08  1.000e+00  1.455e+07  1.180e+08
12   6  0.1111   3721  2.810e-07  1.000e+00  3.559e+06  4.079e+07
12   7  0.1111   2809  1.153e-06  1.000e+00  8.670e+05  1.478e+07
12   8  0.1111   2025  3.034e-06  1.000e+00  3.296e+05  3.530e+06
12   9  0.1111   1369  5.499e-06  1.000e+00  1.818e+05  1.453e+06
12  10  0.1111    841  7.133e-06  1.000e+00  1.402e+05  7.925e+05
12  11  0.1111    441  2.375e-06  1.000e+00  4.211e+05  8.657e+05];
figure(5)
loglog(M12k13(:,2),M12k13(:,8),'-o'); hold on;
loglog(M12k15(:,2),M12k15(:,8),'-o');
loglog(M12k19(:,2),M12k19(:,8),'-o');
xlabel('k');
title('p=12');
ylabel('cond(M)');
legend('h=1/3','h=1/5','h=1/9');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_mass.png')

==> Stiff_results_ABC_1_001/Stiff_results_ABC_1_001_plot.m <==
close all
clear all
%CB ABSORBING (ibc=3) - Beta=0
%
%ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  3   2   1  0.3333     25  0.0100  0.0000  0.5000  2.929e+01  7.655e+03  0.000e+00  7.602e+00  2.929e+01  7.655e+03  2.614e+02  5.329e+02
  3   2   1  0.2000     49  0.0100  0.0000  0.5000  3.208e+01  9.067e+03  0.000e+00  1.056e+01  3.208e+01  9.067e+03  2.826e+02  4.925e+02 
  3   2   1  0.1429     81  0.0100  0.0000  0.5000  3.492e+01  9.511e+03  0.000e+00  1.367e+01  3.492e+01  9.511e+03  2.724e+02  4.576e+02
  3   2   1  0.1111    121  0.0100  0.0000  0.5000  3.776e+01  9.701e+03  0.000e+00  1.692e+01  3.776e+01  9.701e+03  2.569e+02  4.270e+02 
  3   2   1  0.0909    169  0.0100  0.0000  0.5000  4.060e+01  9.798e+03  0.000e+00  2.007e+01  4.060e+01  9.798e+03  2.413e+02  3.999e+02]; 
   M41h=[  
  3   4   1  0.3333    121  0.0100  0.0000  0.5000  7.039e+00  9.286e+03  0.000e+00  1.442e+01  7.039e+00  9.286e+03  1.319e+03  6.255e+03
  3   4   1  0.2000    289  0.0100  0.0000  0.5000  8.640e+00  9.736e+03  0.000e+00  2.308e+01  8.640e+00  9.736e+03  1.127e+03  5.139e+03
  3   4   1  0.1429    529  0.0100  0.0000  0.5000  1.026e+01  9.864e+03  0.000e+00  3.172e+01  1.026e+01  9.864e+03  9.614e+02  4.352e+03  
  3   4   1  0.1111    841  0.0100  0.0000  0.5000  1.190e+01  9.918e+03  0.000e+00  4.011e+01  1.190e+01  9.918e+03  8.335e+02  3.774e+03 
  3   4   1  0.0909   1225  0.0100  0.0000  0.5000  1.355e+01  9.945e+03  0.000e+00  4.851e+01  1.355e+01  9.945e+03  7.338e+02  3.331e+03]; 
   M61h=[ 
  3   6   1  0.3333    289  0.0100  0.0000  0.5000  1.498e+00  9.613e+03  0.000e+00  2.631e+01  1.498e+00  9.613e+03  6.416e+03  7.737e+04 
  3   6   1  0.2000    729  0.0100  0.0000  0.5000  2.055e+00  9.859e+03  0.000e+00  4.167e+01  2.055e+00  9.859e+03  4.798e+03  5.912e+04
  3   6   1  0.1429   1369  0.0100  0.0000  0.5000  2.398e+00  9.928e+03  0.000e+00  5.556e+01  2.480e+00  9.928e+03  4.003e+03  4.777e+04    
  3   6   1  0.1111   2209  0.0100  0.0000  0.5000  2.434e+00  9.956e+03  0.000e+00  6.915e+01  2.434e+00  9.956e+03  4.091e+03  4.007e+04 
  3   6   1  0.0909   3249  0.0100  0.0000  0.5000  2.414e+00  9.971e+03  0.000e+00  8.260e+01  2.414e+00  9.971e+03  4.130e+03  3.451e+04];
   M81h=[ 
  3   8   1  0.3333    529  0.0100  0.0000  0.5000  6.258e-02  9.743e+03  0.000e+00  3.268e+01  6.258e-02  9.743e+03  1.557e+05  8.886e+05 
  3   8   1  0.2000   1369  0.0100  0.0000  0.5000  5.983e-02  9.907e+03  0.000e+00  5.268e+01  5.983e-02  9.907e+03  1.656e+05  6.462e+05
  3   8   1  0.1429   2601  0.0100  0.0000  0.5000  5.887e-02  9.952e+03  0.000e+00  7.267e+01  5.887e-02  9.952e+03  1.691e+05  5.397e+05 
  3   8   1  0.1111   4225  0.0100  0.0000  0.5000  5.844e-02  9.971e+03  0.000e+00  9.147e+01  5.844e-02  9.971e+03  1.706e+05  5.397e+05  
  3   8   1  0.0909   6241  0.0100  0.0000  0.5000  5.822e-02  9.981e+03  0.000e+00  1.097e+02  5.822e-02  9.981e+03  1.714e+05  5.397e+05];  
   M101h=[
  3  10   1  0.3333    841  0.0100  0.0000  0.5000  1.390e-03  9.812e+03  0.000e+00  4.134e+01  1.390e-03  9.812e+03  7.058e+06  2.715e+07  
  3  10   1  0.2000   2209  0.0100  0.0000  0.5000  1.350e-03  9.932e+03  0.000e+00  6.596e+01  1.350e-03  9.932e+03  7.356e+06  2.724e+07 
  3  10   1  0.1429   4225  0.0100  0.0000  0.5000  1.335e-03  9.965e+03  0.000e+00  9.025e+01  1.335e-03  9.965e+03  7.464e+06  2.724e+07
  3  10   1  0.1111   6889  0.0100  0.0000  0.5000  1.328e-03  9.979e+03  0.000e+00  1.137e+02  1.328e-03  9.979e+03  7.513e+06  2.724e+07
  3  10   1  0.0909  10201  0.0100  0.0000  0.5000  1.325e-03  9.986e+03  0.000e+00  1.368e+02  1.325e-03  9.986e+03  7.539e+06  2.724e+07];   
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
%loglog(M21h(end-2:end,4),1e5*M21h(end-2:end,4).^(-2),'--k');
%text(0.15,6e6,'h^{-2}','FontSize',12);
xlabel('h');
title('k=1, \beta = 0, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta0_dt001_ABC.png')
%------------------------------------------------------------------------------------------------------------------------------------------  
%ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[ 
  3   2   1  0.3333     25  0.0100  0.0000  0.5000  2.929e+01  7.655e+03  0.000e+00  7.602e+00  2.929e+01  7.655e+03  2.614e+02  5.329e+02
  3   2   1  0.2000     49  0.0100  0.0000  0.5000  3.208e+01  9.067e+03  0.000e+00  1.056e+01  3.208e+01  9.067e+03  2.826e+02  4.925e+02 
  3   2   1  0.1429     81  0.0100  0.0000  0.5000  3.492e+01  9.511e+03  0.000e+00  1.367e+01  3.492e+01  9.511e+03  2.724e+02  4.576e+02
  3   2   1  0.1111    121  0.0100  0.0000  0.5000  3.776e+01  9.701e+03  0.000e+00  1.692e+01  3.776e+01  9.701e+03  2.569e+02  4.270e+02 
  3   2   1  0.0909    169  0.0100  0.0000  0.5000  4.060e+01  9.798e+03  0.000e+00  2.007e+01  4.060e+01  9.798e+03  2.413e+02  3.999e+02];  
  M43h=[  
  3   4   3  0.3333     49  0.0100  0.0000  0.5000  1.137e+01  7.668e+03  0.000e+00  1.596e+01  1.137e+01  7.668e+03  6.742e+02  2.049e+03 
  3   4   3  0.2000     81  0.0100  0.0000  0.5000  1.512e+01  8.698e+03  0.000e+00  2.348e+01  1.512e+01  8.698e+03  5.751e+02  1.923e+03 
  3   4   3  0.1429    121  0.0100  0.0000  0.5000  1.824e+01  9.242e+03  0.000e+00  3.134e+01  1.824e+01  9.242e+03  5.066e+02  1.607e+03
  3   4   3  0.1111    169  0.0100  0.0000  0.5000  2.118e+01  9.519e+03  0.000e+00  3.904e+01  2.118e+01  9.519e+03  4.495e+02  1.408e+03
  3   4   3  0.0909    225  0.0100  0.0000  0.5000  2.402e+01  9.671e+03  0.000e+00  4.668e+01  2.402e+01  9.671e+03  4.026e+02  1.253e+03];  
   M65h=[ 
  3   6   5  0.3333     81  0.0100  0.0000  0.5000  3.093e+00  8.037e+03  0.000e+00  2.334e+01  3.093e+00  8.037e+03  2.598e+03  1.775e+04   
  3   6   5  0.2000    121  0.0100  0.0000  0.5000  5.812e+00  8.682e+03  0.000e+00  3.618e+01  5.812e+00  8.682e+03  1.494e+03  7.376e+03  
  3   6   5  0.1429    169  0.0100  0.0000  0.5000  8.077e+00  9.107e+03  0.000e+00  4.877e+01  8.077e+00  9.107e+03  1.127e+03  6.607e+03 
  3   6   5  0.1111    225  0.0100  0.0000  0.5000  1.005e+01  9.387e+03  0.000e+00  6.147e+01  1.005e+01  9.387e+03  9.342e+02  5.397e+03  
  3   6   5  0.0909    289  0.0100  0.0000  0.5000  1.190e+01  9.564e+03  0.000e+00  7.418e+01  1.190e+01  9.564e+03  8.037e+02  4.686e+03]; 
 M87h=[  
  3   8   7  0.3333    121  0.0100  0.0000  0.5000  5.658e-01  8.331e+03  0.000e+00  3.103e+01  5.689e-01  8.331e+03  1.465e+04  1.828e+05
  3   8   7  0.2000    169  0.0100  0.0000  0.5000  1.657e+00  8.774e+03  0.000e+00  4.882e+01  1.666e+00  8.774e+03  5.267e+03  5.688e+04 
  3   8   7  0.1429    225  0.0100  0.0000  0.5000  3.014e+00  9.088e+03  0.000e+00  6.651e+01  3.014e+00  9.088e+03  3.015e+03  2.727e+04
  3   8   7  0.1111    289  0.0100  0.0000  0.5000  4.221e+00  9.319e+03  0.000e+00  8.418e+01  4.221e+00  9.319e+03  2.208e+03  2.401e+04
  3   8   7  0.0909    361  0.0100  0.0000  0.5000  5.309e+00  9.489e+03  0.000e+00  1.019e+02  5.309e+00  9.489e+03  1.787e+03  1.961e+04];
  M109h=[ 
  3  10   9  0.3333    169  0.0100  0.0000  0.5000  1.388e-02  8.556e+03  0.000e+00  3.899e+01  1.388e-02  8.556e+03  6.163e+05  2.063e+06   
  3  10   9  0.2000    225  0.0100  0.0000  0.5000  6.214e-02  8.878e+03  0.000e+00  6.114e+01  6.214e-02  8.878e+03  1.429e+05  5.732e+05
  3  10   9  0.1429    289  0.0100  0.0000  0.5000  2.024e-01  9.119e+03  0.000e+00  8.386e+01  2.024e-01  9.119e+03  4.505e+04  1.912e+05  
  3  10   9  0.1111    361  0.0100  0.0000  0.5000  4.068e-01  9.304e+03  0.000e+00  1.063e+02  4.068e-01  9.304e+03  2.287e+04  1.091e+05
  3  10   9  0.0909    441  0.0100  0.0000  0.5000  5.568e-01  9.450e+03  0.000e+00  1.290e+02  5.568e-01  9.450e+03  1.697e+04  9.520e+04]; 
  figure(2)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10','Location','northwest');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta0_dt001_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  3   2   1  0.3333     25  0.0100  0.0000  0.5000  2.929e+01  7.655e+03  0.000e+00  7.602e+00  2.929e+01  7.655e+03  2.614e+02  5.329e+02
  3   4   1  0.3333    121  0.0100  0.0000  0.5000  7.039e+00  9.286e+03  0.000e+00  1.442e+01  7.039e+00  9.286e+03  1.319e+03  6.255e+03
  3   6   1  0.3333    289  0.0100  0.0000  0.5000  1.498e+00  9.613e+03  0.000e+00  2.631e+01  1.498e+00  9.613e+03  6.416e+03  7.737e+04 
  3   8   1  0.3333    529  0.0100  0.0000  0.5000  6.258e-02  9.743e+03  0.000e+00  3.268e+01  6.258e-02  9.743e+03  1.557e+05  8.886e+05 
  3  10   1  0.3333    841  0.0100  0.0000  0.5000  1.390e-03  9.812e+03  0.000e+00  4.134e+01  1.390e-03  9.812e+03  7.058e+06  2.715e+07 
  3  12   1  0.3333   1225  0.0100  0.0000  0.5000  3.016e-05  9.853e+03  0.000e+00  4.960e+01  3.016e-05  9.853e+03  3.267e+08  1.368e+09]; 
Mp115=[
  3   2   1  0.2000     49  0.0100  0.0000  0.5000  3.208e+01  9.067e+03  0.000e+00  1.056e+01  3.208e+01  9.067e+03  2.826e+02  4.925e+02 
  3   4   1  0.2000    289  0.0100  0.0000  0.5000  8.640e+00  9.736e+03  0.000e+00  2.308e+01  8.640e+00  9.736e+03  1.127e+03  5.139e+03  
  3   6   1  0.2000    729  0.0100  0.0000  0.5000  2.055e+00  9.859e+03  0.000e+00  4.167e+01  2.055e+00  9.859e+03  4.798e+03  5.912e+04
  3   8   1  0.2000   1369  0.0100  0.0000  0.5000  5.983e-02  9.907e+03  0.000e+00  5.268e+01  5.983e-02  9.907e+03  1.656e+05  6.462e+05
  3  10   1  0.2000   2209  0.0100  0.0000  0.5000  1.350e-03  9.932e+03  0.000e+00  6.596e+01  1.350e-03  9.932e+03  7.356e+06  2.724e+07  
  3  12   1  0.2000   3249  0.0100  0.0000  0.5000  2.944e-05  9.947e+03  0.000e+00  7.899e+01  2.944e-05  9.947e+03  3.379e+08  1.371e+09];
Mp117=[
  3   2   1  0.1429     81  0.0100  0.0000  0.5000  3.492e+01  9.511e+03  0.000e+00  1.367e+01  3.492e+01  9.511e+03  2.724e+02  4.576e+02
  3   4   1  0.1429    529  0.0100  0.0000  0.5000  1.026e+01  9.864e+03  0.000e+00  3.172e+01  1.026e+01  9.864e+03  9.614e+02  4.352e+03 
  3   6   1  0.1429   1369  0.0100  0.0000  0.5000  2.398e+00  9.928e+03  0.000e+00  5.556e+01  2.480e+00  9.928e+03  4.003e+03  4.777e+04    
  3   8   1  0.1429   2601  0.0100  0.0000  0.5000  5.887e-02  9.952e+03  0.000e+00  7.267e+01  5.887e-02  9.952e+03  1.691e+05  5.397e+05 
  3  10   1  0.1429   4225  0.0100  0.0000  0.5000  1.335e-03  9.965e+03  0.000e+00  9.025e+01  1.335e-03  9.965e+03  7.464e+06  2.724e+07
  3  12   1  0.1429   6241  0.0100  0.0000  0.5000  2.918e-05  9.973e+03  0.000e+00  1.077e+02  2.918e-05  9.973e+03  3.418e+08  1.371e+09];
Mp119=[
  3   2   1  0.1111    121  0.0100  0.0000  0.5000  3.776e+01  9.701e+03  0.000e+00  1.692e+01  3.776e+01  9.701e+03  2.569e+02  4.270e+02 
  3   4   1  0.1111    841  0.0100  0.0000  0.5000  1.190e+01  9.918e+03  0.000e+00  4.011e+01  1.190e+01  9.918e+03  8.335e+02  3.774e+03  
  3   6   1  0.1111   2209  0.0100  0.0000  0.5000  2.434e+00  9.956e+03  0.000e+00  6.915e+01  2.434e+00  9.956e+03  4.091e+03  4.007e+04 
  3   8   1  0.1111   4225  0.0100  0.0000  0.5000  5.844e-02  9.971e+03  0.000e+00  9.147e+01  5.844e-02  9.971e+03  1.706e+05  5.397e+05  
  3  10   1  0.1111   6889  0.0100  0.0000  0.5000  1.328e-03  9.979e+03  0.000e+00  1.137e+02  1.328e-03  9.979e+03  7.513e+06  2.724e+07
  3  12   1  0.1111  10201  0.0100  0.0000  0.5000  2.906e-05  9.983e+03  0.000e+00  1.360e+02  2.906e-05  9.983e+03  3.436e+08  1.371e+09];   
figure(3)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), 10*Mp113(:,2).^-1.*8.^Mp113(:,2),'--k');
text(6,1e7,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta0_dt001_ABC.png')
% -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  3   2   1  0.3333     25  0.0100  0.0000  0.5000  2.929e+01  7.655e+03  0.000e+00  7.602e+00  2.929e+01  7.655e+03  2.614e+02  5.329e+02
  3   4   3  0.3333     49  0.0100  0.0000  0.5000  1.137e+01  7.668e+03  0.000e+00  1.596e+01  1.137e+01  7.668e+03  6.742e+02  2.049e+03 
  3   6   5  0.3333     81  0.0100  0.0000  0.5000  3.093e+00  8.037e+03  0.000e+00  2.334e+01  3.093e+00  8.037e+03  2.598e+03  1.775e+04   
  3   8   7  0.3333    121  0.0100  0.0000  0.5000  5.658e-01  8.331e+03  0.000e+00  3.103e+01  5.689e-01  8.331e+03  1.465e+04  1.828e+05
  3  10   9  0.3333    169  0.0100  0.0000  0.5000  1.388e-02  8.556e+03  0.000e+00  3.899e+01  1.388e-02  8.556e+03  6.163e+05  2.063e+06  
  3  12  11  0.3333    225  0.0100  0.0000  0.5000  3.526e-04  8.730e+03  0.000e+00  4.623e+01  3.526e-04  8.730e+03  2.476e+07  6.029e+07];
Mpk15=[
  3   2   1  0.2000     49  0.0100  0.0000  0.5000  3.208e+01  9.067e+03  0.000e+00  1.056e+01  3.208e+01  9.067e+03  2.826e+02  4.925e+02 
  3   4   3  0.2000     81  0.0100  0.0000  0.5000  1.512e+01  8.698e+03  0.000e+00  2.348e+01  1.512e+01  8.698e+03  5.751e+02  1.923e+03  
  3   6   5  0.2000    121  0.0100  0.0000  0.5000  5.812e+00  8.682e+03  0.000e+00  3.618e+01  5.812e+00  8.682e+03  1.494e+03  7.376e+03  
  3   8   7  0.2000    169  0.0100  0.0000  0.5000  1.657e+00  8.774e+03  0.000e+00  4.882e+01  1.666e+00  8.774e+03  5.267e+03  5.688e+04 
  3  10   9  0.2000    225  0.0100  0.0000  0.5000  6.214e-02  8.878e+03  0.000e+00  6.114e+01  6.214e-02  8.878e+03  1.429e+05  5.732e+05
  3  12  11  0.2000    289  0.0100  0.0000  0.5000  1.832e-03  8.973e+03  0.000e+00  7.358e+01  1.832e-03  8.973e+03  4.897e+06  1.017e+07]; 
Mpk17=[
  3   2   1  0.1429     81  0.0100  0.0000  0.5000  3.492e+01  9.511e+03  0.000e+00  1.367e+01  3.492e+01  9.511e+03  2.724e+02  4.576e+02
  3   4   3  0.1429    121  0.0100  0.0000  0.5000  1.824e+01  9.242e+03  0.000e+00  3.134e+01  1.824e+01  9.242e+03  5.066e+02  1.607e+03
  3   6   5  0.1429    169  0.0100  0.0000  0.5000  8.077e+00  9.107e+03  0.000e+00  4.877e+01  8.077e+00  9.107e+03  1.127e+03  6.607e+03
  3   8   7  0.1429    225  0.0100  0.0000  0.5000  3.014e+00  9.088e+03  0.000e+00  6.651e+01  3.014e+00  9.088e+03  3.015e+03  2.727e+04
  3  10   9  0.1429    289  0.0100  0.0000  0.5000  2.024e-01  9.119e+03  0.000e+00  8.386e+01  2.024e-01  9.119e+03  4.505e+04  1.912e+05   
  3  12  11  0.1429    361  0.0100  0.0000  0.5000  7.776e-03  9.164e+03  0.000e+00  1.008e+02  7.776e-03  9.164e+03  1.179e+06  1.975e+06]; 
 Mpk19=[ 
  3   2   1  0.1111    121  0.0100  0.0000  0.5000  3.776e+01  9.701e+03  0.000e+00  1.692e+01  3.776e+01  9.701e+03  2.569e+02  4.270e+02   
  3   4   3  0.1111    169  0.0100  0.0000  0.5000  2.118e+01  9.519e+03  0.000e+00  3.904e+01  2.118e+01  9.519e+03  4.495e+02  1.408e+03
  3   6   5  0.1111    225  0.0100  0.0000  0.5000  1.005e+01  9.387e+03  0.000e+00  6.147e+01  1.005e+01  9.387e+03  9.342e+02  5.397e+03 
  3   8   7  0.1111    289  0.0100  0.0000  0.5000  4.221e+00  9.319e+03  0.000e+00  8.418e+01  4.221e+00  9.319e+03  2.208e+03  2.401e+04
  3  10   9  0.1111    361  0.0100  0.0000  0.5000  4.068e-01  9.304e+03  0.000e+00  1.063e+02  4.068e-01  9.304e+03  2.287e+04  1.091e+05 
  3  12  11  0.1111    441  0.0100  0.0000  0.5000  2.389e-02  9.315e+03  0.000e+00  1.284e+02  2.389e-02  9.315e+03  3.899e+05  6.930e+05];  
Mpk111=[
  3   2   1  0.0909    169  0.0100  0.0000  0.5000  4.060e+01  9.798e+03  0.000e+00  2.007e+01  4.060e+01  9.798e+03  2.413e+02  3.999e+02 
  3   4   3  0.0909    225  0.0100  0.0000  0.5000  2.402e+01  9.671e+03  0.000e+00  4.668e+01  2.402e+01  9.671e+03  4.026e+02  1.253e+03
  3   6   5  0.0909    289  0.0100  0.0000  0.5000  1.190e+01  9.564e+03  0.000e+00  7.418e+01  1.190e+01  9.564e+03  8.037e+02  4.686e+03
  3   8   7  0.0909    361  0.0100  0.0000  0.5000  5.309e+00  9.489e+03  0.000e+00  1.019e+02  5.309e+00  9.489e+03  1.787e+03  1.961e+04  
  3  10   9  0.0909    441  0.0100  0.0000  0.5000  5.568e-01  9.450e+03  0.000e+00  1.290e+02  5.568e-01  9.450e+03  1.697e+04  9.520e+04  
  3  12  11  0.0909    529  0.0100  0.0000  0.5000  4.642e-02  9.438e+03  0.000e+00  1.560e+02  4.642e-02  9.438e+03  2.033e+05  4.759e+05]; 
figure(4)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-2:end,2), 0.4*Mpk13(end-2:end,2).^-1.*8.^Mpk13(end-2:end,2),'--k');
semilogy(Mpk13(end-2:end,2), 3e2*Mpk13(end-2:end,2).^-1.*2.^Mpk13(end-2:end,2),'--k');
text(9,0.8e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(9,1e4,'${\sf\displaystyle p^{-1}4^{\frac{1}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=p-1, \beta = 0, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta0_dt001_ABC.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  3  12   1  0.3333   1225  0.0100  0.0000  0.5000  3.016e-05  9.853e+03  0.000e+00  4.960e+01  3.016e-05  9.853e+03  3.267e+08  1.368e+09
  3  12   2  0.3333   1089  0.0100  0.0000  0.5000  4.818e-05  9.817e+03  0.000e+00  4.933e+01  4.818e-05  9.817e+03  2.037e+08  7.538e+08  
  3  12   3  0.3333    961  0.0100  0.0000  0.5000  8.991e-05  9.781e+03  0.000e+00  4.911e+01  8.991e-05  9.781e+03  1.088e+08  4.191e+08   
  3  12   4  0.3333    841  0.0100  0.0000  0.5000  2.292e-04  9.741e+03  0.000e+00  4.962e+01  2.292e-04  9.741e+03  4.250e+07  1.747e+08 
  3  12   5  0.3333    729  0.0100  0.0000  0.5000  7.567e-04  9.694e+03  0.000e+00  4.954e+01  7.567e-04  9.694e+03  1.281e+07  7.348e+07 
  3  12   6  0.3333    625  0.0100  0.0000  0.5000  3.095e-03  9.635e+03  0.000e+00  4.949e+01  3.095e-03  9.635e+03  3.113e+06  3.170e+07 
  3  12   7  0.3333    529  0.0100  0.0000  0.5000  1.166e-02  9.528e+03  0.000e+00  4.985e+01  1.166e-02  9.528e+03  8.171e+05  8.887e+06
  3  12   8  0.3333    441  0.0100  0.0000  0.5000  2.177e-02  9.395e+03  0.000e+00  4.891e+01  2.177e-02  9.395e+03  4.316e+05  2.511e+06 
  3  12   9  0.3333    361  0.0100  0.0000  0.5000  1.525e-02  9.229e+03  0.000e+00  4.958e+01  1.525e-02  9.229e+03  6.053e+05  2.156e+06  
  3  12  10  0.3333    289  0.0100  0.0000  0.5000  2.982e-03  9.014e+03  0.000e+00  4.803e+01  2.982e-03  9.014e+03  3.023e+06  6.966e+06 
  3  12  11  0.3333    225  0.0100  0.0000  0.5000  3.526e-04  8.730e+03  0.000e+00  4.623e+01  3.526e-04  8.730e+03  2.476e+07  6.029e+07];
M12k15=[
  3  12   1  0.2000   3249  0.0100  0.0000  0.5000  2.944e-05  9.947e+03  0.000e+00  7.899e+01  2.944e-05  9.947e+03  3.379e+08  1.371e+09
  3  12   2  0.2000   2809  0.0100  0.0000  0.5000  4.943e-05  9.934e+03  0.000e+00  7.902e+01  4.943e-05  9.934e+03  2.010e+08  7.438e+08 
  3  12   3  0.2000   2401  0.0100  0.0000  0.5000  9.254e-05  9.920e+03  0.000e+00  7.872e+01  9.254e-05  9.920e+03  1.072e+08  4.131e+08
  3  12   4  0.2000   2025  0.0100  0.0000  0.5000  2.361e-04  9.905e+03  0.000e+00  7.868e+01  2.361e-04  9.905e+03  4.195e+07  1.715e+08
  3  12   5  0.2000   1681  0.0100  0.0000  0.5000  7.842e-04  9.887e+03  0.000e+00  7.917e+01  7.842e-04  9.887e+03  1.261e+07  7.186e+07 
  3  12   6  0.2000   1369  0.0100  0.0000  0.5000  3.267e-03  9.863e+03  0.000e+00  7.894e+01  3.267e-03  9.863e+03  3.019e+06  3.079e+07
  3  12   7  0.2000   1089  0.0100  0.0000  0.5000  1.331e-02  9.809e+03  0.000e+00  7.946e+01  1.331e-02  9.809e+03  7.372e+05  8.432e+06 
  3  12   8  0.2000    841  0.0100  0.0000  0.5000  3.194e-02  9.731e+03  0.000e+00  7.814e+01  3.194e-02  9.731e+03  3.047e+05  1.994e+06  
  3  12   9  0.2000    625  0.0100  0.0000  0.5000  4.750e-02  9.589e+03  0.000e+00  7.802e+01  4.750e-02  9.589e+03  2.019e+05  1.115e+06
  3  12  10  0.2000    441  0.0100  0.0000  0.5000  3.043e-02  9.352e+03  0.000e+00  7.687e+01  3.043e-02  9.352e+03  3.073e+05  1.052e+06   
  3  12  11  0.2000    289  0.0100  0.0000  0.5000  1.832e-03  8.973e+03  0.000e+00  7.358e+01  1.832e-03  8.973e+03  4.897e+06  1.017e+07]; 
M12k19=[
  3  12   1  0.1111  10201  0.0100  0.0000  0.5000  2.906e-05  9.983e+03  0.000e+00  1.360e+02  2.906e-05  9.983e+03  3.436e+08  1.371e+09  
  3  12   2  0.1111   8649  0.0100  0.0000  0.5000  4.995e-05  9.979e+03  0.000e+00  1.360e+02  4.995e-05  9.979e+03  1.998e+08  7.356e+08
  3  12   3  0.1111   7225  0.0100  0.0000  0.5000  9.358e-05  9.975e+03  0.000e+00  1.362e+02  9.358e-05  9.975e+03  1.066e+08  4.084e+08 
  3  12   4  0.1111   5929  0.0100  0.0000  0.5000  2.390e-04  9.971e+03  0.000e+00  1.359e+02  2.390e-04  9.971e+03  4.171e+07  1.691e+08 
  3  12   5  0.1111   4761  0.0100  0.0000  0.5000  7.953e-04  9.965e+03  0.000e+00  1.365e+02  7.953e-04  9.965e+03  1.253e+07  7.087e+07  
  3  12   6  0.1111   3721  0.0100  0.0000  0.5000  3.319e-03  9.957e+03  0.000e+00  1.364e+02  3.319e-03  9.957e+03  3.000e+06  3.040e+07  
  3  12   7  0.1111   2809  0.0100  0.0000  0.5000  1.356e-02  9.939e+03  0.000e+00  1.368e+02  1.356e-02  9.939e+03  7.332e+05  8.296e+06  
  3  12   8  0.1111   2025  0.0100  0.0000  0.5000  3.343e-02  9.912e+03  0.000e+00  1.353e+02  3.343e-02  9.912e+03  2.965e+05  1.945e+06 
  3  12   9  0.1111   1369  0.0100  0.0000  0.5000  5.774e-02  9.852e+03  0.000e+00  1.347e+02  5.774e-02  9.852e+03  1.706e+05  8.302e+05 
  3  12  10  0.1111    841  0.0100  0.0000  0.5000  7.276e-02  9.705e+03  0.000e+00  1.337e+02  7.276e-02  9.705e+03  1.334e+05  5.339e+05 
  3  12  11  0.1111    441  0.0100  0.0000  0.5000  2.389e-02  9.315e+03  0.000e+00  1.284e+02  2.389e-02  9.315e+03  3.899e+05  6.930e+05];
  figure(5)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta0_dt001_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% 
% CB ABSORBING (ibc=3) - Beta=0.5
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  3   2   1  0.3333     25  0.0100  0.5000  0.5000  2.929e+01  7.663e+03  0.000e+00  7.592e+00  2.929e+01  7.663e+03  2.617e+02  5.317e+02 
  3   2   1  0.2000     49  0.0100  0.5000  0.5000  3.207e+01  9.077e+03  0.000e+00  1.049e+01  3.207e+01  9.077e+03  2.830e+02  4.898e+02
  3   2   1  0.1429     81  0.0100  0.5000  0.5000  3.486e+01  9.520e+03  0.000e+00  1.348e+01  3.486e+01  9.520e+03  2.731e+02  4.530e+02 
  3   2   1  0.1111    121  0.0100  0.5000  0.5000  3.762e+01  9.710e+03  0.000e+00  1.651e+01  3.762e+01  9.710e+03  2.581e+02  4.204e+02 
  3   2   1  0.0909    169  0.0100  0.5000  0.5000  4.033e+01  9.808e+03  0.000e+00  1.932e+01  4.033e+01  9.808e+03  2.432e+02  3.913e+02]; 
   M41h=[  
  3   4   1  0.3333    121  0.0100  0.5000  0.5000  7.020e+00  9.295e+03  0.000e+00  1.424e+01  7.020e+00  9.295e+03  1.324e+03  6.139e+03
  3   4   1  0.2000    289  0.0100  0.5000  0.5000  8.533e+00  9.746e+03  0.000e+00  2.228e+01  8.533e+00  9.746e+03  1.142e+03  4.908e+03
  3   4   1  0.1429    529  0.0100  0.5000  0.5000  9.957e+00  9.874e+03  0.000e+00  2.965e+01  9.957e+00  9.874e+03  9.916e+02  4.019e+03
  3   4   1  0.1111    841  0.0100  0.5000  0.5000  1.128e+01  9.927e+03  0.000e+00  3.587e+01  1.128e+01  9.927e+03  8.803e+02  3.357e+03   
  3   4   1  0.0909   1225  0.0100  0.5000  0.5000  1.250e+01  9.954e+03  0.000e+00  4.090e+01  1.250e+01  9.954e+03  7.965e+02  2.852e+03]; 
  M61h=[  
  3   6   1  0.3333    289  0.0100  0.5000  0.5000  1.475e+00  9.622e+03  0.000e+00  2.517e+01  1.475e+00  9.622e+03  6.522e+03  7.312e+04 
  3   6   1  0.2000    729  0.0100  0.5000  0.5000  1.947e+00  9.868e+03  0.000e+00  3.863e+01  1.947e+00  9.868e+03  5.068e+03  5.169e+04 
  3   6   1  0.1429   1369  0.0100  0.5000  0.5000  2.353e+00  9.937e+03  0.000e+00  4.897e+01  2.353e+00  9.937e+03  4.223e+03  3.817e+04
  3   6   1  0.1111   2209  0.0100  0.5000  0.5000  2.704e+00  9.966e+03  0.000e+00  5.640e+01  2.704e+00  9.966e+03  3.686e+03  2.921e+04
  3   6   1  0.0909   3249  0.0100  0.5000  0.5000  3.007e+00  9.980e+03  0.000e+00  6.091e+01  3.007e+00  9.980e+03  3.319e+03  2.307e+04];
   M81h=[ 
  3   8   1  0.3333    529  0.0100  0.5000  0.5000  7.211e-02  9.753e+03  0.000e+00  3.143e+01  7.211e-02  9.753e+03  1.353e+05  7.852e+05 
  3   8   1  0.2000   1369  0.0100  0.5000  0.5000  8.633e-02  9.916e+03  0.000e+00  4.650e+01  8.633e-02  9.916e+03  1.149e+05  4.852e+05
  3   8   1  0.1429   2601  0.0100  0.5000  0.5000  1.119e-01  9.962e+03  0.000e+00  5.686e+01  1.119e-01  9.962e+03  8.904e+04  3.196e+05  
  3   8   1  0.1111   4225  0.0100  0.5000  0.5000  1.477e-01  9.981e+03  0.000e+00  6.229e+01  1.477e-01  9.981e+03  6.758e+04  2.229e+05
  3   8   1  0.0909   6241  0.0100  0.5000  0.5000  1.933e-01  9.990e+03  0.000e+00  6.261e+01  1.933e-01  9.990e+03  5.169e+04  1.654e+05];
   M101h=[
  3  10   1  0.3333    841  0.0100  0.5000  0.5000  1.691e-03  9.822e+03  0.000e+00  3.855e+01  1.691e-03  9.822e+03  5.808e+06  2.233e+07  
  3  10   1  0.2000   2209  0.0100  0.5000  0.5000  2.238e-03  9.942e+03  0.000e+00  5.487e+01  2.238e-03  9.942e+03  4.443e+06  1.624e+07   
  3  10   1  0.1429   4225  0.0100  0.5000  0.5000  3.151e-03  9.975e+03  0.000e+00  6.337e+01  3.151e-03  9.975e+03  3.166e+06  1.093e+07 
  3  10   1  0.1111   6889  0.0100  0.5000  0.5000  4.408e-03  9.989e+03  0.000e+00  6.388e+01  4.408e-03  9.989e+03  2.266e+06  7.287e+06 
  3  10   1  0.0909  10201  0.0100  0.5000  0.5000  5.997e-03  9.996e+03  0.000e+00  5.572e+01  5.997e-03  9.996e+03  1.667e+06  5.284e+06];    
 figure(6)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0.5, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;   
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta05_dt001_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[ 
  3   2   1  0.3333     25  0.0100  0.5000  0.5000  2.929e+01  7.663e+03  0.000e+00  7.592e+00  2.929e+01  7.663e+03  2.617e+02  5.317e+02 
  3   2   1  0.2000     49  0.0100  0.5000  0.5000  3.207e+01  9.077e+03  0.000e+00  1.049e+01  3.207e+01  9.077e+03  2.830e+02  4.898e+02
  3   2   1  0.1429     81  0.0100  0.5000  0.5000  3.486e+01  9.520e+03  0.000e+00  1.348e+01  3.486e+01  9.520e+03  2.731e+02  4.530e+02 
  3   2   1  0.1111    121  0.0100  0.5000  0.5000  3.762e+01  9.710e+03  0.000e+00  1.651e+01  3.762e+01  9.710e+03  2.581e+02  4.204e+02 
  3   2   1  0.0909    169  0.0100  0.5000  0.5000  4.033e+01  9.808e+03  0.000e+00  1.932e+01  4.033e+01  9.808e+03  2.432e+02  3.913e+02];
    M43h=[  
  3   4   3  0.3333     49  0.0100  0.5000  0.5000  1.135e+01  7.679e+03  0.000e+00  1.583e+01  1.135e+01  7.679e+03  6.763e+02  2.026e+03  
  3   4   3  0.2000     81  0.0100  0.5000  0.5000  1.502e+01  8.709e+03  0.000e+00  2.285e+01  1.502e+01  8.709e+03  5.799e+02  1.868e+03  
  3   4   3  0.1429    121  0.0100  0.5000  0.5000  1.794e+01  9.252e+03  0.000e+00  2.967e+01  1.794e+01  9.252e+03  5.157e+02  1.528e+03 
  3   4   3  0.1111    169  0.0100  0.5000  0.5000  2.054e+01  9.529e+03  0.000e+00  3.551e+01  2.054e+01  9.529e+03  4.640e+02  1.305e+03 
  3   4   3  0.0909    225  0.0100  0.5000  0.5000  2.289e+01  9.681e+03  0.000e+00  4.038e+01  2.289e+01  9.681e+03  4.229e+02  1.131e+03];
     M65h=[
  3   6   5  0.3333     81  0.0100  0.5000  0.5000  3.072e+00  8.051e+03  0.000e+00  2.289e+01  3.072e+00  8.051e+03  2.621e+03  1.720e+04  
  3   6   5  0.2000    121  0.0100  0.5000  0.5000  5.666e+00  8.698e+03  0.000e+00  3.397e+01  5.666e+00  8.698e+03  1.535e+03  6.824e+03 
  3   6   5  0.1429    169  0.0100  0.5000  0.5000  7.640e+00  9.121e+03  0.000e+00  4.283e+01  7.640e+00  9.121e+03  1.194e+03  5.774e+03  
  3   6   5  0.1111    225  0.0100  0.5000  0.5000  9.133e+00  9.399e+03  0.000e+00  4.948e+01  9.133e+00  9.399e+03  1.029e+03  4.416e+03  
  3   6   5  0.0909    289  0.0100  0.5000  0.5000  1.033e+01  9.575e+03  0.000e+00  5.371e+01  1.033e+01  9.575e+03  9.271e+02  3.570e+03]; 
   M87h=[ 
  3   8   7  0.3333    121  0.0100  0.5000  0.5000  5.699e-01  8.345e+03  0.000e+00  2.984e+01  5.745e-01  8.345e+03  1.453e+04  1.714e+05 
  3   8   7  0.2000    169  0.0100  0.5000  0.5000  1.574e+00  8.793e+03  0.000e+00  4.348e+01  1.574e+00  8.793e+03  5.587e+03  4.841e+04 
  3   8   7  0.1429    225  0.0100  0.5000  0.5000  2.677e+00  9.107e+03  0.000e+00  5.305e+01  2.677e+00  9.107e+03  3.401e+03  2.070e+04 
  3   8   7  0.1111    289  0.0100  0.5000  0.5000  3.475e+00  9.337e+03  0.000e+00  5.830e+01  3.475e+00  9.337e+03  2.687e+03  1.590e+04  
  3   8   7  0.0909    361  0.0100  0.5000  0.5000  4.019e+00  9.505e+03  0.000e+00  5.906e+01  4.019e+00  9.505e+03  2.365e+03  1.202e+04];  
    M109h=[ 
  3  10   9  0.3333    169  0.0100  0.5000  0.5000  1.456e-02  8.571e+03  0.000e+00  3.664e+01  1.456e-02  8.571e+03  5.886e+05  1.849e+06   
  3  10   9  0.2000    225  0.0100  0.5000  0.5000  6.669e-02  8.898e+03  0.000e+00  5.121e+01  6.669e-02  8.898e+03  1.334e+05  4.351e+05  
  3  10   9  0.1429    289  0.0100  0.5000  0.5000  2.236e-01  9.143e+03  0.000e+00  5.966e+01  2.236e-01  9.143e+03  4.088e+04  1.197e+05    
  3  10   9  0.1111    361  0.0100  0.5000  0.5000  4.689e-01  9.329e+03  0.000e+00  6.108e+01  4.689e-01  9.329e+03  1.989e+04  6.186e+04   
  3  10   9  0.0909    441  0.0100  0.5000  0.5000  6.779e-01  9.478e+03  0.000e+00  5.475e+01  6.779e-01  9.478e+03  1.398e+04  4.312e+04]; 
  figure(7)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0.5, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta05_dt001_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  3   2   1  0.3333     25  0.0100  0.5000  0.5000  2.929e+01  7.663e+03  0.000e+00  7.592e+00  2.929e+01  7.663e+03  2.617e+02  5.317e+02
  3   4   1  0.3333    121  0.0100  0.5000  0.5000  7.020e+00  9.295e+03  0.000e+00  1.424e+01  7.020e+00  9.295e+03  1.324e+03  6.139e+03
  3   6   1  0.3333    289  0.0100  0.5000  0.5000  1.475e+00  9.622e+03  0.000e+00  2.517e+01  1.475e+00  9.622e+03  6.522e+03  7.312e+04 
  3   8   1  0.3333    529  0.0100  0.5000  0.5000  7.211e-02  9.753e+03  0.000e+00  3.143e+01  7.211e-02  9.753e+03  1.353e+05  7.852e+05
  3  10   1  0.3333    841  0.0100  0.5000  0.5000  1.691e-03  9.822e+03  0.000e+00  3.855e+01  1.691e-03  9.822e+03  5.808e+06  2.233e+07 
  3  12   1  0.3333   1225  0.0100  0.5000  0.5000  3.909e-05  9.863e+03  0.000e+00  4.497e+01  3.909e-05  9.863e+03  2.523e+08  1.055e+09];
Mp115=[
  3   2   1  0.2000     49  0.0100  0.5000  0.5000  3.207e+01  9.077e+03  0.000e+00  1.049e+01  3.207e+01  9.077e+03  2.830e+02  4.898e+02 
  3   4   1  0.2000    289  0.0100  0.5000  0.5000  8.533e+00  9.746e+03  0.000e+00  2.228e+01  8.533e+00  9.746e+03  1.142e+03  4.908e+03 
  3   6   1  0.2000    729  0.0100  0.5000  0.5000  1.947e+00  9.868e+03  0.000e+00  3.863e+01  1.947e+00  9.868e+03  5.068e+03  5.169e+04 
  3   8   1  0.2000   1369  0.0100  0.5000  0.5000  8.633e-02  9.916e+03  0.000e+00  4.650e+01  8.633e-02  9.916e+03  1.149e+05  4.852e+05 
  3  10   1  0.2000   2209  0.0100  0.5000  0.5000  2.238e-03  9.942e+03  0.000e+00  5.487e+01  2.238e-03  9.942e+03  4.443e+06  1.624e+07  
  3  12   1  0.2000   3249  0.0100  0.5000  0.5000  5.670e-05  9.957e+03  0.000e+00  6.108e+01  5.670e-05  9.957e+03  1.756e+08  6.916e+08];
Mp117=[
  3   2   1  0.1429     81  0.0100  0.5000  0.5000  3.486e+01  9.520e+03  0.000e+00  1.348e+01  3.486e+01  9.520e+03  2.731e+02  4.530e+02 
  3   4   1  0.1429    529  0.0100  0.5000  0.5000  9.957e+00  9.874e+03  0.000e+00  2.965e+01  9.957e+00  9.874e+03  9.916e+02  4.019e+03
  3   6   1  0.1429   1369  0.0100  0.5000  0.5000  2.353e+00  9.937e+03  0.000e+00  4.897e+01  2.353e+00  9.937e+03  4.223e+03  3.817e+04 
  3   8   1  0.1429   2601  0.0100  0.5000  0.5000  1.119e-01  9.962e+03  0.000e+00  5.686e+01  1.119e-01  9.962e+03  8.904e+04  3.196e+05  
  3  10   1  0.1429   4225  0.0100  0.5000  0.5000  3.151e-03  9.975e+03  0.000e+00  6.337e+01  3.151e-03  9.975e+03  3.166e+06  1.093e+07 
  3  12   1  0.1429   6241  0.0100  0.5000  0.5000  8.542e-05  9.983e+03  0.000e+00  6.593e+01  8.542e-05  9.983e+03  1.169e+08  4.223e+08]; 
Mp119=[
  3   2   1  0.1111    121  0.0100  0.5000  0.5000  3.762e+01  9.710e+03  0.000e+00  1.651e+01  3.762e+01  9.710e+03  2.581e+02  4.204e+02
  3   4   1  0.1111    841  0.0100  0.5000  0.5000  1.128e+01  9.927e+03  0.000e+00  3.587e+01  1.128e+01  9.927e+03  8.803e+02  3.357e+03   
  3   6   1  0.1111   2209  0.0100  0.5000  0.5000  2.704e+00  9.966e+03  0.000e+00  5.640e+01  2.704e+00  9.966e+03  3.686e+03  2.921e+04
  3   8   1  0.1111   4225  0.0100  0.5000  0.5000  1.477e-01  9.981e+03  0.000e+00  6.229e+01  1.477e-01  9.981e+03  6.758e+04  2.229e+05
  3  10   1  0.1111   6889  0.0100  0.5000  0.5000  4.408e-03  9.989e+03  0.000e+00  6.388e+01  4.408e-03  9.989e+03  2.266e+06  7.287e+06 
  3  12   1  0.1111  10201  0.0100  0.5000  0.5000  1.245e-04  9.994e+03  0.000e+00  5.901e+01  1.245e-04  9.994e+03  8.025e+07  2.738e+08];
 figure(8)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), 10*Mp113(:,2).^-1.*8.^Mp113(:,2),'--k');
text(6,1e7,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0.5, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta05_dt001_ABC.png')
% -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  3   2   1  0.3333     25  0.0100  0.5000  0.5000  2.929e+01  7.663e+03  0.000e+00  7.592e+00  2.929e+01  7.663e+03  2.617e+02  5.317e+02
  3   4   3  0.3333     49  0.0100  0.5000  0.5000  1.135e+01  7.679e+03  0.000e+00  1.583e+01  1.135e+01  7.679e+03  6.763e+02  2.026e+03 
  3   6   5  0.3333     81  0.0100  0.5000  0.5000  3.072e+00  8.051e+03  0.000e+00  2.289e+01  3.072e+00  8.051e+03  2.621e+03  1.720e+04 
  3   8   7  0.3333    121  0.0100  0.5000  0.5000  5.699e-01  8.345e+03  0.000e+00  2.984e+01  5.745e-01  8.345e+03  1.453e+04  1.714e+05 
  3  10   9  0.3333    169  0.0100  0.5000  0.5000  1.456e-02  8.571e+03  0.000e+00  3.664e+01  1.456e-02  8.571e+03  5.886e+05  1.849e+06   
  3  12  11  0.3333    225  0.0100  0.5000  0.5000  3.746e-04  8.746e+03  0.000e+00  4.219e+01  3.746e-04  8.746e+03  2.335e+07  5.742e+07]; 
 Mpk15=[ 
  3   2   1  0.2000     49  0.0100  0.5000  0.5000  3.207e+01  9.077e+03  0.000e+00  1.049e+01  3.207e+01  9.077e+03  2.830e+02  4.898e+02
  3   4   3  0.2000     81  0.0100  0.5000  0.5000  1.502e+01  8.709e+03  0.000e+00  2.285e+01  1.502e+01  8.709e+03  5.799e+02  1.868e+03  
  3   6   5  0.2000    121  0.0100  0.5000  0.5000  5.666e+00  8.698e+03  0.000e+00  3.397e+01  5.666e+00  8.698e+03  1.535e+03  6.824e+03 
  3   8   7  0.2000    169  0.0100  0.5000  0.5000  1.574e+00  8.793e+03  0.000e+00  4.348e+01  1.574e+00  8.793e+03  5.587e+03  4.841e+04  
  3  10   9  0.2000    225  0.0100  0.5000  0.5000  6.669e-02  8.898e+03  0.000e+00  5.121e+01  6.669e-02  8.898e+03  1.334e+05  4.351e+05  
  3  12  11  0.2000    289  0.0100  0.5000  0.5000  1.998e-03  8.996e+03  0.000e+00  5.736e+01  1.998e-03  8.996e+03  4.503e+06  9.371e+06]; 
Mpk17=[
  3   2   1  0.1429     81  0.0100  0.5000  0.5000  3.486e+01  9.520e+03  0.000e+00  1.348e+01  3.486e+01  9.520e+03  2.731e+02  4.530e+02  
  3   4   3  0.1429    121  0.0100  0.5000  0.5000  1.794e+01  9.252e+03  0.000e+00  2.967e+01  1.794e+01  9.252e+03  5.157e+02  1.528e+03 
  3   6   5  0.1429    169  0.0100  0.5000  0.5000  7.640e+00  9.121e+03  0.000e+00  4.283e+01  7.640e+00  9.121e+03  1.194e+03  5.774e+03  
  3   8   7  0.1429    225  0.0100  0.5000  0.5000  2.677e+00  9.107e+03  0.000e+00  5.305e+01  2.677e+00  9.107e+03  3.401e+03  2.070e+04 
  3  10   9  0.1429    289  0.0100  0.5000  0.5000  2.236e-01  9.143e+03  0.000e+00  5.966e+01  2.236e-01  9.143e+03  4.088e+04  1.197e+05  
  3  12  11  0.1429    361  0.0100  0.5000  0.5000  8.722e-03  9.193e+03  0.000e+00  6.284e+01  8.722e-03  9.193e+03  1.054e+06  1.936e+06];   
  Mpk19=[
  3   2   1  0.1111    121  0.0100  0.5000  0.5000  3.762e+01  9.710e+03  0.000e+00  1.651e+01  3.762e+01  9.710e+03  2.581e+02  4.204e+02 
  3   4   3  0.1111    169  0.0100  0.5000  0.5000  2.054e+01  9.529e+03  0.000e+00  3.551e+01  2.054e+01  9.529e+03  4.640e+02  1.305e+03 
  3   6   5  0.1111    225  0.0100  0.5000  0.5000  9.133e+00  9.399e+03  0.000e+00  4.948e+01  9.133e+00  9.399e+03  1.029e+03  4.416e+03  
  3   8   7  0.1111    289  0.0100  0.5000  0.5000  3.475e+00  9.337e+03  0.000e+00  5.830e+01  3.475e+00  9.337e+03  2.687e+03  1.590e+04  
  3  10   9  0.1111    361  0.0100  0.5000  0.5000  4.689e-01  9.329e+03  0.000e+00  6.108e+01  4.689e-01  9.329e+03  1.989e+04  6.186e+04   
  3  12  11  0.1111    441  0.0100  0.5000  0.5000  2.782e-02  9.354e+03  0.000e+00  5.761e+01  2.782e-02  9.354e+03  3.362e+05  5.063e+05];  
Mpk111=[
  3   2   1  0.0909    169  0.0100  0.5000  0.5000  4.033e+01  9.808e+03  0.000e+00  1.932e+01  4.033e+01  9.808e+03  2.432e+02  3.913e+02 
  3   4   3  0.0909    225  0.0100  0.5000  0.5000  2.289e+01  9.681e+03  0.000e+00  4.038e+01  2.289e+01  9.681e+03  4.229e+02  1.131e+03
  3   6   5  0.0909    289  0.0100  0.5000  0.5000  1.033e+01  9.575e+03  0.000e+00  5.371e+01  1.033e+01  9.575e+03  9.271e+02  3.570e+03
  3   8   7  0.0909    361  0.0100  0.5000  0.5000  4.019e+00  9.505e+03  0.000e+00  5.906e+01  4.019e+00  9.505e+03  2.365e+03  1.202e+04
  3  10   9  0.0909    441  0.0100  0.5000  0.5000  6.779e-01  9.478e+03  0.000e+00  5.475e+01  6.779e-01  9.478e+03  1.398e+04  4.312e+04 
  3  12  11  0.0909    529  0.0100  0.5000  0.5000  5.697e-02  9.659e+03  0.000e+00  3.513e+01  5.697e-02  9.659e+03  1.696e+05  4.077e+05];  
figure(9)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-2:end,2), 0.2*Mpk13(end-2:end,2).^-1.*8.^Mpk13(end-2:end,2),'--k');
semilogy(Mpk13(end-2:end,2), 0.1*Mpk13(end-2:end,2).^-1.*4.^Mpk13(end-2:end,2),'--k');
text(9.5,1e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(9.5,4e3,'p^{-1}4^{p}','FontSize',12);xlabel('p');
title('k=p-1, \beta = 0.5, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta05_dt001_ABC.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  3  12   1  0.3333   1225  0.0100  0.5000  0.5000  3.909e-05  9.863e+03  0.000e+00  4.497e+01  3.909e-05  9.863e+03  2.523e+08  1.055e+09
  3  12   2  0.3333   1089  0.0100  0.5000  0.5000  6.571e-05  9.827e+03  0.000e+00  4.458e+01  6.571e-05  9.827e+03  1.495e+08  5.422e+08  
  3  12   3  0.3333    961  0.0100  0.5000  0.5000  1.180e-04  9.791e+03  0.000e+00  4.452e+01  1.180e-04  9.791e+03  8.301e+07  3.256e+08
  3  12   4  0.3333    841  0.0100  0.5000  0.5000  3.004e-04  9.751e+03  0.000e+00  4.524e+01  3.004e-04  9.751e+03  3.246e+07  1.347e+08    
  3  12   5  0.3333    729  0.0100  0.5000  0.5000  9.781e-04  9.704e+03  0.000e+00  4.489e+01  9.781e-04  9.704e+03  9.922e+06  5.701e+07 
  3  12   6  0.3333    625  0.0100  0.5000  0.5000  3.960e-03  9.646e+03  0.000e+00  4.495e+01  3.960e-03  9.646e+03  2.436e+06  2.465e+07
  3  12   7  0.3333    529  0.0100  0.5000  0.5000  1.476e-02  9.539e+03  0.000e+00  4.515e+01  1.476e-02  9.539e+03  6.462e+05  6.862e+06 
  3  12   8  0.3333    441  0.0100  0.5000  0.5000  2.649e-02  9.407e+03  0.000e+00  4.427e+01  2.649e-02  9.407e+03  3.551e+05  1.896e+06 
  3  12   9  0.3333    361  0.0100  0.5000  0.5000  1.749e-02  9.244e+03  0.000e+00  4.483e+01  1.749e-02  9.244e+03  5.286e+05  1.630e+06 
  3  12  10  0.3333    289  0.0100  0.5000  0.5000  3.273e-03  9.030e+03  0.000e+00  4.368e+01  3.273e-03  9.030e+03  2.759e+06  6.602e+06 
  3  12  11  0.3333    225  0.0100  0.5000  0.5000  3.746e-04  8.746e+03  0.000e+00  4.219e+01  3.746e-04  8.746e+03  2.335e+07  5.742e+07];  
M12k15=[
  3  12   1  0.2000   3249  0.0100  0.5000  0.5000  5.670e-05  9.957e+03  0.000e+00  6.108e+01  5.670e-05  9.957e+03  1.756e+08  6.916e+08
  3  12   2  0.2000   2809  0.0100  0.5000  0.5000  9.872e-05  9.943e+03  0.000e+00  6.061e+01  9.872e-05  9.943e+03  1.007e+08  3.442e+08 
  3  12   3  0.2000   2401  0.0100  0.5000  0.5000  1.756e-04  9.930e+03  0.000e+00  6.026e+01  1.756e-04  9.930e+03  5.655e+07  2.244e+08  
  3  12   4  0.2000   2025  0.0100  0.5000  0.5000  4.459e-04  9.915e+03  0.000e+00  6.126e+01  4.459e-04  9.915e+03  2.224e+07  9.221e+07  
  3  12   5  0.2000   1681  0.0100  0.5000  0.5000  1.443e-03  9.897e+03  0.000e+00  6.098e+01  1.443e-03  9.897e+03  6.859e+06  3.924e+07  
  3  12   6  0.2000   1369  0.0100  0.5000  0.5000  5.876e-03  9.873e+03  0.000e+00  6.072e+01  5.876e-03  9.873e+03  1.680e+06  1.698e+07 
  3  12   7  0.2000   1089  0.0100  0.5000  0.5000  2.324e-02  9.819e+03  0.000e+00  6.100e+01  2.324e-02  9.819e+03  4.226e+05  4.631e+06  
  3  12   8  0.2000    841  0.0100  0.5000  0.5000  5.097e-02  9.742e+03  0.000e+00  5.988e+01  5.097e-02  9.742e+03  1.911e+05  1.080e+06  
  3  12   9  0.2000    625  0.0100  0.5000  0.5000  6.538e-02  9.602e+03  0.000e+00  6.073e+01  6.538e-02  9.602e+03  1.469e+05  6.137e+05
  3  12  10  0.2000    441  0.0100  0.5000  0.5000  3.609e-02  9.370e+03  0.000e+00  5.964e+01  3.609e-02  9.370e+03  2.596e+05  6.421e+05 
  3  12  11  0.2000    289  0.0100  0.5000  0.5000  1.998e-03  8.996e+03  0.000e+00  5.736e+01  1.998e-03  8.996e+03  4.503e+06  9.371e+06]; 
M12k19=[  
  3  12   1  0.1111  10201  0.0100  0.5000  0.5000  1.245e-04  9.994e+03  0.000e+00  5.901e+01  1.245e-04  9.994e+03  8.025e+07  2.738e+08
  3  12   2  0.1111   8649  0.0100  0.5000  0.5000  2.156e-04  9.989e+03  0.000e+00  5.808e+01  2.156e-04  9.989e+03  4.633e+07  1.466e+08 
  3  12   3  0.1111   7225  0.0100  0.5000  0.5000  3.786e-04  9.985e+03  0.000e+00  5.842e+01  3.786e-04  9.985e+03  2.637e+07  1.060e+08  
  3  12   4  0.1111   5929  0.0100  0.5000  0.5000  9.563e-04  9.981e+03  0.000e+00  6.039e+01  9.563e-04  9.981e+03  1.044e+07  4.356e+07
  3  12   5  0.1111   4761  0.0100  0.5000  0.5000  3.058e-03  9.975e+03  0.000e+00  5.911e+01  3.058e-03  9.975e+03  3.262e+06  1.895e+07 
  3  12   6  0.1111   3721  0.0100  0.5000  0.5000  1.231e-02  9.967e+03  0.000e+00  5.913e+01  1.231e-02  9.967e+03  8.097e+05  8.182e+06 
  3  12   7  0.1111   2809  0.0100  0.5000  0.5000  4.774e-02  9.949e+03  0.000e+00  5.921e+01  4.774e-02  9.949e+03  2.084e+05  2.310e+06  
  3  12   8  0.1111   2025  0.0100  0.5000  0.5000  9.962e-02  9.922e+03  0.000e+00  5.831e+01  9.962e-02  9.922e+03  9.960e+04  5.300e+05
  3  12   9  0.1111   1369  0.0100  0.5000  0.5000  1.292e-01  9.863e+03  0.000e+00  5.972e+01  1.292e-01  9.863e+03  7.634e+04  3.473e+05 
  3  12  10  0.1111    841  0.0100  0.5000  0.5000  1.142e-01  9.721e+03  0.000e+00  5.833e+01  1.142e-01  9.721e+03  8.516e+04  3.279e+05  
  3  12  11  0.1111    441  0.0100  0.5000  0.5000  2.782e-02  9.354e+03  0.000e+00  5.761e+01  2.782e-02  9.354e+03  3.362e+05  5.063e+05];
  figure(10)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0.5, \Delta t = 0.01,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta05_dt001_ABC.png')

==> Stiff_results_ABC_1_01/Stiff_results_ABC_1_01_plot.m <==
clear all
close all
% CB ABSORBING (ibc=3) - Beta=0
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  3   2   1  0.3333     25  0.1000  0.0000  0.5000  6.835e+00  7.546e+01  0.000e+00  6.011e+00  6.835e+00  7.546e+01  1.104e+01  2.490e+01
  3   2   1  0.2000     49  0.1000  0.0000  0.5000  9.941e+00  9.026e+01  0.000e+00  1.052e+01  9.941e+00  9.026e+01  9.080e+00  1.763e+01
  3   2   1  0.1429     81  0.1000  0.0000  0.5000  1.331e+01  9.489e+01  0.000e+00  1.443e+01  1.331e+01  9.489e+01  7.129e+00  1.367e+01
  3   2   1  0.1111    121  0.1000  0.0000  0.5000  1.669e+01  9.688e+01  0.000e+00  1.771e+01  1.669e+01  9.688e+01  5.805e+00  1.116e+01
  3   2   1  0.0909    169  0.1000  0.0000  0.5000  2.005e+01  9.790e+01  0.000e+00  2.055e+01  2.005e+01  9.790e+01  4.883e+00  9.433e+00]; 
  M41h=[ 
  3   4   1  0.3333    121  0.1000  0.0000  0.5000  1.181e+00  9.254e+01  0.000e+00  1.120e+01  1.181e+00  9.254e+01  7.833e+01  1.903e+02
  3   4   1  0.2000    289  0.1000  0.0000  0.5000  9.700e-01  9.725e+01  0.000e+00  1.781e+01  9.700e-01  9.725e+01  1.003e+02  1.944e+02
  3   4   1  0.1429    529  0.1000  0.0000  0.5000  9.238e-01  9.859e+01  0.000e+00  2.399e+01  9.238e-01  9.859e+01  1.067e+02  1.947e+02
  3   4   1  0.1111    841  0.1000  0.0000  0.5000  9.057e-01  9.914e+01  0.000e+00  2.861e+01  11.057e-01  9.914e+01  1.095e+02  1.974e+02 
  3   4   1  0.0909   1225  0.1000  0.0000  0.5000  8.967e-01  9.942e+01  0.000e+00  3.231e+01  8.967e-01  9.942e+01  1.109e+02  2.329e+02];
  M61h=[ 
  3   6   1  0.3333    289  0.1000  0.0000  0.5000  2.748e-02  9.596e+01  0.000e+00  1.768e+01  2.748e-02  9.596e+01  3.491e+03  1.038e+04
  3   6   1  0.2000    729  0.1000  0.0000  0.5000  2.519e-02  9.853e+01  0.000e+00  2.515e+01  2.519e-02  9.853e+01  3.912e+03  1.052e+04
  3   6   1  0.1429   1369  0.1000  0.0000  0.5000  2.452e-02  9.925e+01  0.000e+00  3.140e+01  2.452e-02  9.925e+01  4.047e+03  1.066e+04 
  3   6   1  0.1111   2209  0.1000  0.0000  0.5000  2.424e-02  9.954e+01  0.000e+00  3.658e+01  2.424e-02  9.954e+01  4.106e+03  1.312e+04 
  3   6   1  0.0909   3249  0.1000  0.0000  0.5000  2.410e-02  1.150e+02  0.000e+00  4.059e+01  2.410e-02  1.150e+02  4.770e+03  1.558e+04];
  M81h=[
  3   8   1  0.3333    529  0.1000  0.0000  0.5000  6.363e-04  9.732e+01  0.000e+00  2.199e+01  6.363e-04  9.732e+01  1.530e+05  5.352e+05
  3   8   1  0.2000   1369  0.1000  0.0000  0.5000  5.999e-04  9.903e+01  0.000e+00  3.120e+01  5.999e-04  9.903e+01  1.651e+05  5.396e+05
  3   8   1  0.1429   2601  0.1000  0.0000  0.5000  5.891e-04  9.952e+01  0.000e+00  3.813e+01  5.891e-04  9.952e+01  1.689e+05  6.484e+05
  3   8   1  0.1111   4225  0.1000  0.0000  0.5000  5.846e-04  1.237e+02  0.000e+00  4.341e+01  5.846e-04  1.237e+02  2.116e+05  8.036e+05
  3   8   1  0.0909   6241  0.1000  0.0000  0.5000  5.823e-04  1.478e+02  0.000e+00  4.737e+01  5.823e-04  1.478e+02  2.539e+05  9.588e+05];
 M101h=[
  3  10   1  0.3333    841  0.1000  0.0000  0.5000  1.415e-05  9.804e+01  0.000e+00  2.581e+01  1.415e-05  9.804e+01  6.930e+06  2.711e+07 
  3  10   1  0.2000   2209  0.1000  0.0000  0.5000  1.354e-05  9.929e+01  0.000e+00  3.585e+01  1.354e-05  9.929e+01  7.332e+06  2.864e+07  
  3  10   1  0.1429   4225  0.1000  0.0000  0.5000  1.336e-05  1.205e+02  0.000e+00  4.299e+01  1.336e-05  1.205e+02  9.016e+06  3.796e+07 
  3  10   1  0.1111   6889  0.1000  0.0000  0.5000  1.329e-05  1.505e+02  0.000e+00  4.806e+01  1.329e-05  1.505e+02  1.133e+07  4.729e+07
  3  10   1  0.0909  10201  0.1000  0.0000  0.5000  1.325e-05  1.804e+02  0.000e+00  5.137e+01  1.325e-05  1.804e+02  1.362e+07  5.661e+07]; 
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
loglog(M21h(end-2:end,4),1e3*M21h(end-2:end,4).^(-2),'--k');
text(0.15,6e4,'h^{-2}','FontSize',12);
xlabel('h');
title('k=1, \beta = 0, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta0_dt01_ABC.png')
% 
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[
  3   2   1  0.3333     25  0.1000  0.0000  0.5000  6.835e+00  7.546e+01  0.000e+00  6.011e+00  6.835e+00  7.546e+01  1.104e+01  2.490e+01
  3   2   1  0.2000     49  0.1000  0.0000  0.5000  9.941e+00  9.026e+01  0.000e+00  1.052e+01  9.941e+00  9.026e+01  9.080e+00  1.763e+01
  3   2   1  0.1429     81  0.1000  0.0000  0.5000  1.331e+01  9.489e+01  0.000e+00  1.443e+01  1.331e+01  9.489e+01  7.129e+00  1.367e+01
  3   2   1  0.1111    121  0.1000  0.0000  0.5000  1.669e+01  9.688e+01  0.000e+00  1.771e+01  1.669e+01  9.688e+01  5.805e+00  1.116e+01
  3   2   1  0.0909    169  0.1000  0.0000  0.5000  2.005e+01  9.790e+01  0.000e+00  2.055e+01  2.005e+01  9.790e+01  4.883e+00  9.433e+00]; 
  M43h=[
  3   4   3  0.3333     49  0.1000  0.0000  0.5000  3.492e+00  7.496e+01  0.000e+00  1.464e+01  3.786e+00  7.496e+01  1.980e+01  6.030e+01
  3   4   3  0.2000     81  0.1000  0.0000  0.5000  4.112e+00  8.610e+01  0.000e+00  2.077e+01  4.112e+00  8.610e+01  2.094e+01  4.202e+01 
  3   4   3  0.1429    121  0.1000  0.0000  0.5000  4.067e+00  9.198e+01  0.000e+00  2.629e+01  4.067e+00  9.198e+01  2.262e+01  3.995e+01 
  3   4   3  0.1111    169  0.1000  0.0000  0.5000  4.089e+00  9.494e+01  0.000e+00  3.119e+01  4.089e+00  9.494e+01  2.322e+01  4.438e+01
  3   4   3  0.0909    225  0.1000  0.0000  0.5000  4.111e+00  9.655e+01  0.000e+00  3.532e+01  4.111e+00  9.655e+01  2.348e+01  4.886e+01]; 
  M65h=[
  3   6   5  0.3333     81  0.1000  0.0000  0.5000  1.526e-01  7.880e+01  0.000e+00  2.003e+01  1.526e-01  7.880e+01  5.164e+02  1.064e+03
  3   6   5  0.2000    121  0.1000  0.0000  0.5000  3.214e-01  8.573e+01  0.000e+00  2.847e+01  3.214e-01  8.573e+01  2.667e+02  4.420e+02
  3   6   5  0.1429    169  0.1000  0.0000  0.5000  4.177e-01  9.041e+01  0.000e+00  3.529e+01  4.177e-01  9.041e+01  2.165e+02  4.710e+02 
  3   6   5  0.1111    225  0.1000  0.0000  0.5000  4.646e-01  9.780e+01  0.000e+00  4.066e+01  4.646e-01  9.780e+01  2.105e+02  5.271e+02 
  3   6   5  0.0909    289  0.1000  0.0000  0.5000  4.907e-01  1.159e+02  0.000e+00  4.535e+01  4.907e-01  1.159e+02  2.361e+02  6.128e+02]; 
  M87h=[
  3   8   7  0.3333    121  0.1000  0.0000  0.5000  5.059e-03  8.195e+01  0.000e+00  2.437e+01  5.059e-03  8.195e+01  1.620e+04  4.071e+04 
  3   8   7  0.2000    169  0.1000  0.0000  0.5000  1.718e-02  8.666e+01  0.000e+00  3.475e+01  1.718e-02  8.666e+01  5.045e+03  1.186e+04
  3   8   7  0.1429    225  0.1000  0.0000  0.5000  3.568e-02  1.005e+02  0.000e+00  4.220e+01  3.568e-02  1.005e+02  2.817e+03  5.949e+03
  3   8   7  0.1111    289  0.1000  0.0000  0.5000  4.807e-02  1.244e+02  0.000e+00  4.778e+01  4.807e-02  1.244e+02  2.589e+03  6.685e+03
  3   8   7  0.0909    361  0.1000  0.0000  0.5000  5.503e-02  1.482e+02  0.000e+00  5.239e+01  5.503e-02  1.482e+02  2.694e+03  7.815e+03];
  M109h=[
  3  10   9  0.3333    169  0.1000  0.0000  0.5000  1.417e-04  8.440e+01  0.000e+00  2.896e+01  1.417e-04  8.440e+01  5.954e+05  1.756e+06 
  3  10   9  0.2000    225  0.1000  0.0000  0.5000  6.237e-04  9.140e+01  0.000e+00  3.996e+01  6.237e-04  9.140e+01  1.465e+05  4.418e+05 
  3  10   9  0.1429    289  0.1000  0.0000  0.5000  2.024e-03  1.212e+02  0.000e+00  4.760e+01  2.024e-03  1.212e+02  5.989e+04  1.301e+05 
  3  10   9  0.1111    361  0.1000  0.0000  0.5000  4.063e-03  1.509e+02  0.000e+00  5.316e+01  4.063e-03  1.509e+02  3.714e+04  9.077e+04 
  3  10   9  0.0909    441  0.1000  0.0000  0.5000  5.558e-03  1.803e+02  0.000e+00  5.718e+01  5.558e-03  1.803e+02  3.244e+04  9.828e+04];
 figure(2)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10','Location','northeast');
grid on;   
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta0_dt01_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  3   2   1  0.3333     25  0.1000  0.0000  0.5000  6.835e+00  7.546e+01  0.000e+00  6.011e+00  6.835e+00  7.546e+01  1.104e+01  2.490e+01
  3   4   1  0.3333    121  0.1000  0.0000  0.5000  1.181e+00  9.254e+01  0.000e+00  1.120e+01  1.181e+00  9.254e+01  7.833e+01  1.903e+02
  3   6   1  0.3333    289  0.1000  0.0000  0.5000  2.748e-02  9.596e+01  0.000e+00  1.768e+01  2.748e-02  9.596e+01  3.491e+03  1.038e+04
  3   8   1  0.3333    529  0.1000  0.0000  0.5000  6.363e-04  9.732e+01  0.000e+00  2.199e+01  6.363e-04  9.732e+01  1.530e+05  5.352e+05
  3  10   1  0.3333    841  0.1000  0.0000  0.5000  1.415e-05  9.804e+01  0.000e+00  2.581e+01  1.415e-05  9.804e+01  6.930e+06  2.711e+07 
  3  12   1  0.3333   1225  0.1000  0.0000  0.5000  3.053e-07  9.847e+01  0.000e+00  2.933e+01  3.053e-07  9.847e+01  3.225e+08  1.367e+09];
Mp115=[
  3   2   1  0.2000     49  0.1000  0.0000  0.5000  9.941e+00  9.026e+01  0.000e+00  1.052e+01  9.941e+00  9.026e+01  9.080e+00  1.763e+01
  3   4   1  0.2000    289  0.1000  0.0000  0.5000  9.700e-01  9.725e+01  0.000e+00  1.781e+01  9.700e-01  9.725e+01  1.003e+02  1.944e+02 
  3   6   1  0.2000    729  0.1000  0.0000  0.5000  2.519e-02  9.853e+01  0.000e+00  2.515e+01  2.519e-02  9.853e+01  3.912e+03  1.052e+04
  3   8   1  0.2000   1369  0.1000  0.0000  0.5000  5.999e-04  9.903e+01  0.000e+00  3.120e+01  5.999e-04  9.903e+01  1.651e+05  5.396e+05
  3  10   1  0.2000   2209  0.1000  0.0000  0.5000  1.354e-05  9.929e+01  0.000e+00  3.585e+01  1.354e-05  9.929e+01  7.332e+06  2.864e+07  
  3  12   1  0.2000   3249  0.1000  0.0000  0.5000  2.950e-07  1.053e+02  0.000e+00  3.975e+01  2.950e-07  1.053e+02  3.570e+08  1.631e+09];
Mp117=[
  3   2   1  0.1429     81  0.1000  0.0000  0.5000  1.331e+01  9.489e+01  0.000e+00  1.443e+01  1.331e+01  9.489e+01  7.129e+00  1.367e+01
  3   4   1  0.1429    529  0.1000  0.0000  0.5000  9.238e-01  9.859e+01  0.000e+00  2.399e+01  9.238e-01  9.859e+01  1.067e+02  1.947e+02 
  3   6   1  0.1429   1369  0.1000  0.0000  0.5000  2.452e-02  9.925e+01  0.000e+00  3.140e+01  2.452e-02  9.925e+01  4.047e+03  1.066e+04 
  3   8   1  0.1429   2601  0.1000  0.0000  0.5000  5.891e-04  9.952e+01  0.000e+00  3.813e+01  5.891e-04  9.952e+01  1.689e+05  6.484e+05
  3  10   1  0.1429   4225  0.1000  0.0000  0.5000  1.336e-05  1.205e+02  0.000e+00  4.299e+01  1.336e-05  1.205e+02  9.016e+06  3.796e+07
  3  12   1  0.1429   6241  0.1000  0.0000  0.5000  2.919e-07  1.413e+02  0.000e+00  4.652e+01  2.919e-07  1.413e+02  4.841e+08  2.176e+09];
Mp119=[
  3   2   1  0.1111    121  0.1000  0.0000  0.5000  1.669e+01  9.688e+01  0.000e+00  1.771e+01  1.669e+01  9.688e+01  5.805e+00  1.116e+01
  3   4   1  0.1111    841  0.1000  0.0000  0.5000  9.057e-01  9.914e+01  0.000e+00  2.861e+01  9.057e-01  9.914e+01  1.095e+02  1.974e+02  
  3   6   1  0.1111   2209  0.1000  0.0000  0.5000  2.424e-02  9.954e+01  0.000e+00  3.658e+01  2.424e-02  9.954e+01  4.106e+03  1.312e+04 
  3   8   1  0.1111   4225  0.1000  0.0000  0.5000  5.846e-04  1.237e+02  0.000e+00  4.341e+01  5.846e-04  1.237e+02  2.116e+05  8.036e+05
  3  10   1  0.1111   6889  0.1000  0.0000  0.5000  1.329e-05  1.505e+02  0.000e+00  4.806e+01  1.329e-05  1.505e+02  1.133e+07  4.729e+07
  3  12   1  0.1111  10201  0.1000  0.0000  0.5000  2.906e-07  1.771e+02  0.000e+00  5.090e+01  2.906e-07  1.771e+02  6.094e+08  2.721e+09];
figure(3)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), Mp113(:,2).^-1.*8.^Mp113(:,2),'--k');
text(6,9e5,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta0_dt01_ABC.png')

% -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  3   2   1  0.3333     25  0.1000  0.0000  0.5000  6.835e+00  7.546e+01  0.000e+00  6.011e+00  6.835e+00  7.546e+01  1.104e+01  2.490e+01
  3   4   3  0.3333     49  0.1000  0.0000  0.5000  3.492e+00  7.496e+01  0.000e+00  1.464e+01  3.786e+00  7.496e+01  1.980e+01  6.030e+01
  3   6   5  0.3333     81  0.1000  0.0000  0.5000  1.526e-01  7.880e+01  0.000e+00  2.003e+01  1.526e-01  7.880e+01  5.164e+02  1.064e+03
  3   8   7  0.3333    121  0.1000  0.0000  0.5000  5.059e-03  8.195e+01  0.000e+00  2.437e+01  5.059e-03  8.195e+01  1.620e+04  4.071e+04
  3  10   9  0.3333    169  0.1000  0.0000  0.5000  1.417e-04  8.440e+01  0.000e+00  2.896e+01  1.417e-04  8.440e+01  5.954e+05  1.756e+06
  3  12  11  0.3333    225  0.1000  0.0000  0.5000  3.592e-06  8.630e+01  0.000e+00  3.294e+01  3.592e-06  8.630e+01  2.402e+07  8.084e+07];
Mpk15=[
  3   2   1  0.2000     49  0.1000  0.0000  0.5000  9.941e+00  9.026e+01  0.000e+00  1.052e+01  9.941e+00  9.026e+01  9.080e+00  1.763e+01
  3   4   3  0.2000     81  0.1000  0.0000  0.5000  4.112e+00  8.610e+01  0.000e+00  2.077e+01  4.112e+00  8.610e+01  2.094e+01  4.202e+01
  3   6   5  0.2000    121  0.1000  0.0000  0.5000  3.214e-01  8.573e+01  0.000e+00  2.847e+01  3.214e-01  8.573e+01  2.667e+02  4.420e+02
  3   8   7  0.2000    169  0.1000  0.0000  0.5000  1.718e-02  8.666e+01  0.000e+00  3.475e+01  1.718e-02  8.666e+01  5.045e+03  1.186e+04
  3  10   9  0.2000    225  0.1000  0.0000  0.5000  6.237e-04  9.140e+01  0.000e+00  3.996e+01  6.237e-04  9.140e+01  1.465e+05  4.418e+05
  3  12  11  0.2000    289  0.1000  0.0000  0.5000  1.841e-05  1.062e+02  0.000e+00  4.433e+01  1.841e-05  1.062e+02  5.769e+06  1.850e+07];
Mpk17=[
  3   2   1  0.1429     81  0.1000  0.0000  0.5000  1.331e+01  9.489e+01  0.000e+00  1.443e+01  1.331e+01  9.489e+01  7.129e+00  1.367e+01
  3   4   3  0.1429    121  0.1000  0.0000  0.5000  4.067e+00  9.198e+01  0.000e+00  2.629e+01  4.067e+00  9.198e+01  2.262e+01  3.995e+01
  3   6   5  0.1429    169  0.1000  0.0000  0.5000  4.177e-01  9.041e+01  0.000e+00  3.529e+01  4.177e-01  9.041e+01  2.165e+02  4.710e+02
  3   8   7  0.1429    225  0.1000  0.0000  0.5000  3.568e-02  1.005e+02  0.000e+00  4.220e+01  3.568e-02  1.005e+02  2.817e+03  5.949e+03
  3  10   9  0.1429    289  0.1000  0.0000  0.5000  2.024e-03  1.212e+02  0.000e+00  4.760e+01  2.024e-03  1.212e+02  5.989e+04  1.301e+05  
  3  12  11  0.1429    361  0.1000  0.0000  0.5000  7.788e-05  1.418e+02  0.000e+00  5.186e+01  7.788e-05  1.418e+02  1.821e+06  5.001e+06]; 
Mpk19=[ 
  3   2   1  0.1111    121  0.1000  0.0000  0.5000  1.669e+01  9.688e+01  0.000e+00  1.771e+01  1.669e+01  9.688e+01  5.805e+00  1.116e+01 
  3   4   3  0.1111    169  0.1000  0.0000  0.5000  4.089e+00  9.494e+01  0.000e+00  3.119e+01  4.089e+00  9.494e+01  2.322e+01  4.438e+01
  3   6   5  0.1111    225  0.1000  0.0000  0.5000  4.646e-01  9.780e+01  0.000e+00  4.066e+01  4.646e-01  9.780e+01  2.105e+02  5.271e+02
  3   8   7  0.1111    289  0.1000  0.0000  0.5000  4.807e-02  1.244e+02  0.000e+00  4.778e+01  4.807e-02  1.244e+02  2.589e+03  6.685e+03
  3  10   9  0.1111    361  0.1000  0.0000  0.5000  4.063e-03  1.509e+02  0.000e+00  5.316e+01  4.063e-03  1.509e+02  3.714e+04  9.077e+04 
  3  12  11  0.1111    441  0.1000  0.0000  0.5000  2.391e-04  1.771e+02  0.000e+00  5.711e+01  2.391e-04  1.771e+02  7.407e+05  1.451e+06]; 
Mpk111=[
  3   2   1  0.0909    169  0.1000  0.0000  0.5000  2.005e+01  9.790e+01  0.000e+00  2.055e+01  2.005e+01  9.790e+01  4.883e+00  9.433e+00 
  3   4   3  0.0909    225  0.1000  0.0000  0.5000  4.111e+00  9.655e+01  0.000e+00  3.532e+01  4.111e+00  9.655e+01  2.348e+01  4.886e+01
  3   6   5  0.0909    289  0.1000  0.0000  0.5000  4.907e-01  1.159e+02  0.000e+00  4.535e+01  4.907e-01  1.159e+02  2.361e+02  6.128e+02
  3   8   7  0.0909    361  0.1000  0.0000  0.5000  5.503e-02  1.482e+02  0.000e+00  5.239e+01  5.503e-02  1.482e+02  2.694e+03  7.815e+03  
  3  10   9  0.0909    441  0.1000  0.0000  0.5000  5.558e-03  1.803e+02  0.000e+00  5.718e+01  5.558e-03  1.803e+02  3.244e+04  9.828e+04
  3  12  11  0.0909    529  0.1000  0.0000  0.5000  4.645e-04  2.122e+02  0.000e+00  6.014e+01  4.645e-04  2.122e+02  4.568e+05  1.328e+06]; 
figure(4)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(:,2), Mpk13(:,2).^-1.*8.^Mpk13(:,2),'--k');
semilogy(Mpk13(:,2), 0.1*Mpk13(:,2).^-1.*4.^Mpk13(:,2),'--k');
text(6,1e6,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(6,1e1,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta0_dt01_ABC.png')

%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  3  12   1  0.3333   1225  0.1000  0.0000  0.5000  3.053e-07  9.847e+01  0.000e+00  2.933e+01  3.053e-07  9.847e+01  3.225e+08  1.367e+09
  3  12   2  0.3333   1089  0.1000  0.0000  0.5000  4.968e-07  9.809e+01  0.000e+00  2.934e+01  4.968e-07  9.809e+01  1.975e+08  7.269e+08
  3  12   3  0.3333    961  0.1000  0.0000  0.5000  9.308e-07  9.771e+01  0.000e+00  2.953e+01  9.308e-07  9.771e+01  1.050e+08  4.038e+08 
  3  12   4  0.3333    841  0.1000  0.0000  0.5000  2.384e-06  9.729e+01  0.000e+00  2.955e+01  2.384e-06  9.729e+01  4.081e+07  1.669e+08
  3  12   5  0.3333    729  0.1000  0.0000  0.5000  7.912e-06  9.679e+01  0.000e+00  2.939e+01  7.912e-06  9.679e+01  1.223e+07  7.025e+07
  3  12   6  0.3333    625  0.1000  0.0000  0.5000  3.249e-05  9.616e+01  0.000e+00  2.921e+01  3.249e-05  9.616e+01  2.960e+06  3.040e+07 
  3  12   7  0.3333    529  0.1000  0.0000  0.5000  1.212e-04  9.499e+01  0.000e+00  2.906e+01  1.212e-04  9.499e+01  7.835e+05  8.449e+06 
  3  12   8  0.3333    441  0.1000  0.0000  0.5000  2.216e-04  9.353e+01  0.000e+00  2.921e+01  2.216e-04  9.353e+01  4.220e+05  1.979e+06 
  3  12   9  0.3333    361  0.1000  0.0000  0.5000  1.538e-04  9.169e+01  0.000e+00  3.009e+01  1.538e-04  9.169e+01  5.962e+05  1.283e+06
  3  12  10  0.3333    289  0.1000  0.0000  0.5000  3.009e-05  8.932e+01  0.000e+00  3.067e+01  3.009e-05  8.932e+01  2.969e+06  7.786e+06
  3  12  11  0.3333    225  0.1000  0.0000  0.5000  3.592e-06  8.630e+01  0.000e+00  3.294e+01  3.592e-06  8.630e+01  2.402e+07  8.084e+07];
M12k15=[
   3  12   1  0.2000   3249  0.1000  0.0000  0.5000  2.950e-07  1.053e+02  0.000e+00  3.975e+01  2.950e-07  1.053e+02  3.570e+08  1.631e+09
  3  12   2  0.2000   2809  0.1000  0.0000  0.5000  5.052e-07  1.053e+02  0.000e+00  3.985e+01  5.052e-07  1.053e+02  2.084e+08  9.508e+08
  3  12   3  0.2000   2401  0.1000  0.0000  0.5000  9.485e-07  1.053e+02  0.000e+00  3.998e+01  9.485e-07  1.053e+02  1.110e+08  5.310e+08
  3  12   4  0.2000   2025  0.1000  0.0000  0.5000  2.427e-06  1.053e+02  0.000e+00  3.994e+01  2.427e-06  1.053e+02  4.338e+07  2.245e+08
  3  12   5  0.2000   1681  0.1000  0.0000  0.5000  8.091e-06  1.053e+02  0.000e+00  3.966e+01  8.091e-06  1.053e+02  1.301e+07  9.641e+07 
  3  12   6  0.2000   1369  0.1000  0.0000  0.5000  3.380e-05  1.053e+02  0.000e+00  3.961e+01  3.380e-05  1.053e+02  3.116e+06  3.372e+07
  3  12   7  0.2000   1089  0.1000  0.0000  0.5000  1.369e-04  1.053e+02  0.000e+00  3.958e+01  1.369e-04  1.053e+02  7.694e+05  1.190e+07 
  3  12   8  0.2000    841  0.1000  0.0000  0.5000  3.237e-04  1.053e+02  0.000e+00  3.944e+01  3.237e-04  1.053e+02  3.254e+05  2.706e+06
  3  12   9  0.2000    625  0.1000  0.0000  0.5000  4.776e-04  1.054e+02  0.000e+00  4.041e+01  4.776e-04  1.054e+02  2.207e+05  1.345e+06 
  3  12  10  0.2000    441  0.1000  0.0000  0.5000  3.051e-04  1.056e+02  0.000e+00  4.142e+01  3.051e-04  1.056e+02  3.461e+05  9.652e+05 
  3  12  11  0.2000    289  0.1000  0.0000  0.5000  1.841e-05  1.062e+02  0.000e+00  4.433e+01  1.841e-05  1.062e+02  5.769e+06  1.850e+07];
M12k19=[
  3  12   1  0.1111  10201  0.1000  0.0000  0.5000  2.906e-07  1.771e+02  0.000e+00  5.090e+01  2.906e-07  1.771e+02  6.094e+08  2.721e+09
  3  12   2  0.1111   8649  0.1000  0.0000  0.5000  5.063e-07  1.771e+02  0.000e+00  5.127e+01  5.063e-07  1.771e+02  3.498e+08  1.584e+09
  3  12   3  0.1111   7225  0.1000  0.0000  0.5000  9.502e-07  1.771e+02  0.000e+00  5.134e+01  9.502e-07  1.771e+02  1.864e+08  8.844e+08 
  3  12   4  0.1111   5929  0.1000  0.0000  0.5000  2.432e-06  1.771e+02  0.000e+00  5.114e+01  2.432e-06  1.771e+02  7.283e+07  3.737e+08
  3  12   5  0.1111   4761  0.1000  0.0000  0.5000  8.109e-06  1.771e+02  0.000e+00  5.058e+01  8.109e-06  1.771e+02  2.184e+07  1.605e+08 
  3  12   6  0.1111   3721  0.1000  0.0000  0.5000  3.390e-05  1.771e+02  0.000e+00  4.946e+01  3.390e-05  1.771e+02  5.225e+06  5.615e+07
  3  12   7  0.1111   2809  0.1000  0.0000  0.5000  1.379e-04  1.771e+02  0.000e+00  4.904e+01  1.379e-04  1.771e+02  1.284e+06  1.980e+07
  3  12   8  0.1111   2025  0.1000  0.0000  0.5000  3.370e-04  1.771e+02  0.000e+00  5.023e+01  3.370e-04  1.771e+02  5.256e+05  4.484e+06 
  3  12   9  0.1111   1369  0.1000  0.0000  0.5000  5.793e-04  1.772e+02  0.000e+00  5.166e+01  5.793e-04  1.772e+02  3.058e+05  2.174e+06
  3  12  10  0.1111    841  0.1000  0.0000  0.5000  7.286e-04  1.772e+02  0.000e+00  5.357e+01  7.286e-04  1.772e+02  2.433e+05  1.247e+06
  3  12  11  0.1111    441  0.1000  0.0000  0.5000  2.391e-04  1.771e+02  0.000e+00  5.711e+01  2.391e-04  1.771e+02  7.407e+05  1.451e+06];
 figure(5)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta0_dt01_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% 
% CB ABSORBING (ibc=3) - Beta=0.5
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  3   2   1  0.3333     25  0.1000  0.5000  0.5000  6.717e+00  8.375e+01  0.000e+00  3.788e+00  6.717e+00  8.375e+01  1.247e+01  2.278e+01 
  3   2   1  0.2000     49  0.1000  0.5000  0.5000  8.794e+00  9.975e+01  0.000e+00  4.211e-14  8.794e+00  9.975e+01  1.134e+01  1.914e+01
  3   2   1  0.1429     81  0.1000  0.5000  0.5000  1.056e+01  1.475e+02  0.000e+00  0.000e+00  1.056e+01  1.475e+02  1.397e+01  2.341e+01
  3   2   1  0.1111    121  0.1000  0.5000  0.5000  1.232e+01  2.126e+02  0.000e+00  0.000e+00  1.232e+01  2.126e+02  1.725e+01  3.651e+01
  3   2   1  0.0909    169  0.1000  0.5000  0.5000  1.389e+01  2.932e+02  0.000e+00  0.000e+00  1.389e+01  2.932e+02  2.111e+01  5.423e+01];
  M41h=[ 
  3   4   1  0.3333    121  0.1000  0.5000  0.5000  2.506e+00  1.066e+02  0.000e+00  3.110e+00  2.506e+00  1.066e+02  4.253e+01  1.617e+02
  3   4   1  0.2000    289  0.1000  0.5000  0.5000  3.490e+00  1.893e+02  0.000e+00  4.647e+00  3.490e+00  1.893e+02  5.423e+01  2.267e+02
  3   4   1  0.1429    529  0.1000  0.5000  0.5000  4.487e+00  3.336e+02  0.000e+00  1.299e+01  4.487e+00  3.336e+02  7.434e+01  3.247e+02
  3   4   1  0.1111    841  0.1000  0.5000  0.5000  5.508e+00  5.261e+02  0.000e+00  2.985e+01  5.508e+00  5.261e+02  9.551e+01  4.408e+02   
  3   4   1  0.0909   1225  0.1000  0.5000  0.5000  6.547e+00  7.664e+02  0.000e+00  4.882e+01  6.547e+00  7.664e+02  1.171e+02  6.233e+02];
  M61h=[
  3   6   1  0.3333    289  0.1000  0.5000  0.5000  3.064e-01  1.492e+02  0.000e+00  4.389e+00  3.064e-01  1.492e+02  4.869e+02  1.696e+03 
  3   6   1  0.2000    729  0.1000  0.5000  0.5000  7.507e-01  3.213e+02  0.000e+00  9.286e+00  7.507e-01  3.213e+02  4.280e+02  2.763e+03
  3   6   1  0.1429   1369  0.1000  0.5000  0.5000  1.274e+00  5.930e+02  0.000e+00  4.694e+01  1.307e+00  5.930e+02  4.536e+02  4.226e+03 
  3   6   1  0.1111   2209  0.1000  0.5000  0.5000  1.642e+00  9.597e+02  0.000e+00  8.716e+01  1.642e+00  9.597e+02  5.846e+02  6.084e+03 
  3   6   1  0.0909   3249  0.1000  0.5000  0.5000  1.886e+00  1.418e+03  0.000e+00  1.373e+02  1.886e+00  1.418e+03  7.518e+02  8.967e+03];
  M81h=[
  3   8   1  0.3333    529  0.1000  0.5000  0.5000  1.150e-02  2.051e+02  0.000e+00  1.089e+01  1.150e-02  2.051e+02  1.784e+04  8.215e+04 
  3   8   1  0.2000   1369  0.1000  0.5000  0.5000  3.007e-02  4.943e+02  0.000e+00  4.672e+01  3.007e-02  4.943e+02  1.644e+04  8.929e+04 
  3   8   1  0.1429   2601  0.1000  0.5000  0.5000  5.790e-02  9.271e+02  0.000e+00  1.021e+02  5.790e-02  9.271e+02  1.601e+04  9.301e+04
  3   8   1  0.1111   4225  0.1000  0.5000  0.5000  9.500e-02  1.504e+03  0.000e+00  1.757e+02  9.500e-02  1.504e+03  1.583e+04  9.735e+04
  3   8   1  0.0909   6241  0.1000  0.5000  0.5000  1.414e-01  2.224e+03  0.000e+00  2.662e+02  1.414e-01  2.224e+03  1.573e+04  1.022e+05];
  M101h=[
  3  10   1  0.3333    841  0.1000  0.5000  0.5000  3.836e-04  2.809e+02  0.000e+00  2.108e+01  3.836e-04  2.809e+02  7.323e+05  4.094e+06 
  3  10   1  0.2000   2209  0.1000  0.5000  0.5000  1.026e-03  7.022e+02  0.000e+00  9.425e+01  1.026e-03  7.022e+02  6.846e+05  4.354e+06  
  3  10   1  0.1429   4225  0.1000  0.5000  0.5000  1.988e-03  1.332e+03  0.000e+00  1.964e+02  1.988e-03  1.332e+03  6.701e+05  4.460e+06
  3  10   1  0.1111   6889  0.1000  0.5000  0.5000  3.271e-03  2.170e+03  0.000e+00  3.320e+02  3.271e-03  2.170e+03  6.635e+05  4.556e+06
  3  10   1  0.0909  10201  0.1000  0.5000  0.5000  4.874e-03  3.216e+03  0.000e+00  5.014e+02  4.874e-03  3.216e+03  6.598e+05  4.673e+06];   
figure(6)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0.5, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta05_dt01_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[
  3   2   1  0.3333     25  0.1000  0.5000  0.5000  6.717e+00  8.375e+01  0.000e+00  3.788e+00  6.717e+00  8.375e+01  1.247e+01  2.278e+01 
  3   2   1  0.2000     49  0.1000  0.5000  0.5000  8.794e+00  9.975e+01  0.000e+00  4.211e-14  8.794e+00  9.975e+01  1.134e+01  1.914e+01
  3   2   1  0.1429     81  0.1000  0.5000  0.5000  1.056e+01  1.475e+02  0.000e+00  0.000e+00  1.056e+01  1.475e+02  1.397e+01  2.341e+01
  3   2   1  0.1111    121  0.1000  0.5000  0.5000  1.232e+01  2.126e+02  0.000e+00  0.000e+00  1.232e+01  2.126e+02  1.725e+01  3.651e+01
  3   2   1  0.0909    169  0.1000  0.5000  0.5000  1.389e+01  2.932e+02  0.000e+00  0.000e+00  1.389e+01  2.932e+02  2.111e+01  5.423e+01];
   M43h=[ 
  3   4   3  0.3333     49  0.1000  0.5000  0.5000  3.397e+00  9.438e+01  0.000e+00  2.983e+00  3.397e+00  9.438e+01  2.778e+01  7.194e+01
  3   4   3  0.2000     81  0.1000  0.5000  0.5000  4.681e+00  1.687e+02  0.000e+00  7.060e-01  4.681e+00  1.687e+02  3.604e+01  7.830e+01 
  3   4   3  0.1429    121  0.1000  0.5000  0.5000  5.788e+00  2.885e+02  0.000e+00  1.060e+00  5.788e+00  2.885e+02  4.984e+01  1.102e+02 
  3   4   3  0.1111    169  0.1000  0.5000  0.5000  6.917e+00  4.496e+02  0.000e+00  1.359e+00  6.917e+00  4.496e+02  6.500e+01  1.612e+02
  3   4   3  0.0909    225  0.1000  0.5000  0.5000  8.069e+00  6.509e+02  0.000e+00  1.122e+00  8.069e+00  6.509e+02  8.067e+01  2.262e+02];
   M65h=[
  3   6   5  0.3333     81  0.1000  0.5000  0.5000  5.217e-01  1.356e+02  0.000e+00  3.938e-01  5.217e-01  1.356e+02  2.599e+02  7.515e+02 
  3   6   5  0.2000    121  0.1000  0.5000  0.5000  1.621e+00  2.983e+02  0.000e+00  1.541e+00  1.621e+00  2.983e+02  1.840e+02  4.055e+02
  3   6   5  0.1429    169  0.1000  0.5000  0.5000  2.186e+00  5.449e+02  0.000e+00  1.808e+00  2.186e+00  5.449e+02  2.492e+02  5.972e+02 
  3   6   5  0.1111    225  0.1000  0.5000  0.5000  2.709e+00  8.727e+02  0.000e+00  2.266e+00  2.709e+00  8.727e+02  3.221e+02  7.960e+02
  3   6   5  0.0909    289  0.1000  0.5000  0.5000  3.221e+00  1.282e+03  0.000e+00  6.662e+00  3.221e+00  1.282e+03  3.980e+02  1.050e+03];
  M87h=[
  3   8   7  0.3333    121  0.1000  0.5000  0.5000  2.357e-02  1.986e+02  0.000e+00  1.666e+00  2.357e-02  1.986e+02  8.428e+03  2.747e+04
  3   8   7  0.2000    169  0.1000  0.5000  0.5000  1.144e-01  4.773e+02  0.000e+00  2.385e+00  1.144e-01  4.773e+02  4.172e+03  1.071e+04 
  3   8   7  0.1429    225  0.1000  0.5000  0.5000  3.442e-01  8.946e+02  0.000e+00  3.802e+00  3.442e-01  8.946e+02  2.599e+03  5.036e+03
  3   8   7  0.1111    289  0.1000  0.5000  0.5000  6.695e-01  1.449e+03  0.000e+00  3.613e+00  6.695e-01  1.449e+03  2.165e+03  4.710e+03
  3   8   7  0.0909    361  0.1000  0.5000  0.5000  1.067e+00  2.142e+03  0.000e+00  3.405e+00  1.067e+00  2.142e+03  2.008e+03  5.737e+03];
   M109h=[
  3  10   9  0.3333    169  0.1000  0.5000  0.5000  8.769e-04  2.797e+02  0.000e+00  6.841e+00  8.769e-04  2.797e+02  3.190e+05  1.129e+06 
  3  10   9  0.2000    225  0.1000  0.5000  0.5000  5.227e-03  7.036e+02  0.000e+00  5.696e+00  5.227e-03  7.036e+02  1.346e+05  4.014e+05 
  3  10   9  0.1429    289  0.1000  0.5000  0.5000  2.251e-02  1.337e+03  0.000e+00  7.694e+00  2.251e-02  1.337e+03  5.939e+04  1.388e+05  
  3  10   9  0.1111    361  0.1000  0.5000  0.5000  6.216e-02  2.179e+03  0.000e+00  1.064e+01  6.216e-02  2.179e+03  3.505e+04  7.075e+04
  3  10   9  0.0909    441  0.1000  0.5000  0.5000  1.168e-01  3.230e+03  0.000e+00  1.477e+01  1.168e-01  3.230e+03  2.766e+04  6.549e+04];
 figure(7)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0.5, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta05_dt01_ABC.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  3   2   1  0.3333     25  0.1000  0.5000  0.5000  6.717e+00  8.375e+01  0.000e+00  3.788e+00  6.717e+00  8.375e+01  1.247e+01  2.278e+01 
  3   4   1  0.3333    121  0.1000  0.5000  0.5000  2.506e+00  1.066e+02  0.000e+00  3.110e+00  2.506e+00  1.066e+02  4.253e+01  1.617e+02
  3   6   1  0.3333    289  0.1000  0.5000  0.5000  3.064e-01  1.492e+02  0.000e+00  4.389e+00  3.064e-01  1.492e+02  4.869e+02  1.696e+03
  3   8   1  0.3333    529  0.1000  0.5000  0.5000  1.150e-02  2.051e+02  0.000e+00  1.089e+01  1.150e-02  2.051e+02  1.784e+04  8.215e+04 
  3  10   1  0.3333    841  0.1000  0.5000  0.5000  3.836e-04  2.809e+02  0.000e+00  2.108e+01  3.836e-04  2.809e+02  7.323e+05  4.094e+06
  3  12   1  0.3333   1225  0.1000  0.5000  0.5000  1.160e-05  3.751e+02  0.000e+00  4.307e+01  1.160e-05  3.751e+02  3.234e+07  2.046e+08];
Mp115=[
  3   2   1  0.2000     49  0.1000  0.5000  0.5000  8.794e+00  9.975e+01  0.000e+00  4.211e-14  8.794e+00  9.975e+01  1.134e+01  1.914e+01
  3   4   1  0.2000    289  0.1000  0.5000  0.5000  3.490e+00  1.893e+02  0.000e+00  4.647e+00  3.490e+00  1.893e+02  5.423e+01  2.267e+02 
  3   6   1  0.2000    729  0.1000  0.5000  0.5000  7.507e-01  3.213e+02  0.000e+00  9.286e+00  7.507e-01  3.213e+02  4.280e+02  2.763e+03
  3   8   1  0.2000   1369  0.1000  0.5000  0.5000  3.007e-02  4.943e+02  0.000e+00  4.672e+01  3.007e-02  4.943e+02  1.644e+04  8.929e+04 
  3  10   1  0.2000   2209  0.1000  0.5000  0.5000  1.026e-03  7.022e+02  0.000e+00  9.425e+01  1.026e-03  7.022e+02  6.846e+05  4.354e+06 
  3  12   1  0.2000   3249  0.1000  0.5000  0.5000  3.140e-05  9.623e+02  0.000e+00  1.387e+02  3.140e-05  9.623e+02  3.065e+07  2.144e+08];
Mp117=[
  3   2   1  0.1429     81  0.1000  0.5000  0.5000  1.056e+01  1.475e+02  0.000e+00  0.000e+00  1.056e+01  1.475e+02  1.397e+01  2.341e+01
  3   4   1  0.1429    529  0.1000  0.5000  0.5000  4.487e+00  3.336e+02  0.000e+00  1.299e+01  4.487e+00  3.336e+02  7.434e+01  3.247e+02 
  3   6   1  0.1429   1369  0.1000  0.5000  0.5000  1.274e+00  5.930e+02  0.000e+00  4.694e+01  1.307e+00  5.930e+02  4.536e+02  4.226e+03
  3   8   1  0.1429   2601  0.1000  0.5000  0.5000  5.790e-02  9.271e+02  0.000e+00  1.021e+02  5.790e-02  9.271e+02  1.601e+04  9.301e+04
  3  10   1  0.1429   4225  0.1000  0.5000  0.5000  1.988e-03  1.332e+03  0.000e+00  1.964e+02  1.988e-03  1.332e+03  6.701e+05  4.460e+06
  3  12   1  0.1429   6241  0.1000  0.5000  0.5000  6.107e-05  1.840e+03  0.000e+00  2.790e+02  6.107e-05  1.840e+03  3.012e+07  2.176e+08]; 
Mp119=[
  3   2   1  0.1111    121  0.1000  0.5000  0.5000  1.232e+01  2.126e+02  0.000e+00  0.000e+00  1.232e+01  2.126e+02  1.725e+01  3.651e+01 
  3   4   1  0.1111    841  0.1000  0.5000  0.5000  5.508e+00  5.261e+02  0.000e+00  2.985e+01  5.508e+00  5.261e+02  9.551e+01  4.408e+02  
  3   6   1  0.1111   2209  0.1000  0.5000  0.5000  1.642e+00  9.597e+02  0.000e+00  8.716e+01  1.642e+00  9.597e+02  5.846e+02  6.084e+03 
  3   8   1  0.1111   4225  0.1000  0.5000  0.5000  9.500e-02  1.504e+03  0.000e+00  1.757e+02  9.500e-02  1.504e+03  1.583e+04  9.735e+04
  3  10   1  0.1111   6889  0.1000  0.5000  0.5000  3.271e-03  2.170e+03  0.000e+00  3.320e+02  3.271e-03  2.170e+03  6.635e+05  4.556e+06
  3  12   1  0.1111  10201  0.1000  0.5000  0.5000  1.006e-04  3.007e+03  0.000e+00  4.654e+02  1.006e-04  3.007e+03  2.988e+07  2.198e+08];
figure(8)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(end-3:end,2), Mp113(end-3:end,2).^-1.*8.^Mp113(end-3:end,2),'--k');
text(9,3e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0.5, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta05_dt01_ABC.png')
% -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  3   2   1  0.3333     25  0.1000  0.5000  0.5000  6.717e+00  8.375e+01  0.000e+00  3.788e+00  6.717e+00  8.375e+01  1.247e+01  2.278e+01 
  3   4   3  0.3333     49  0.1000  0.5000  0.5000  3.397e+00  9.438e+01  0.000e+00  2.983e+00  3.397e+00  9.438e+01  2.778e+01  7.194e+01 
  3   6   5  0.3333     81  0.1000  0.5000  0.5000  5.217e-01  1.356e+02  0.000e+00  3.938e-01  5.217e-01  1.356e+02  2.599e+02  7.515e+02
  3   8   7  0.3333    121  0.1000  0.5000  0.5000  2.357e-02  1.986e+02  0.000e+00  1.666e+00  2.357e-02  1.986e+02  8.428e+03  2.747e+04
  3  10   9  0.3333    169  0.1000  0.5000  0.5000  8.769e-04  2.797e+02  0.000e+00  6.841e+00  8.769e-04  2.797e+02  3.190e+05  1.129e+06 
  3  12  11  0.3333    225  0.1000  0.5000  0.5000  2.862e-05  3.785e+02  0.000e+00  5.926e+00  2.862e-05  3.785e+02  1.323e+07  4.952e+07];
Mpk15=[
  3   2   1  0.2000     49  0.1000  0.5000  0.5000  8.794e+00  9.975e+01  0.000e+00  4.211e-14  8.794e+00  9.975e+01  1.134e+01  1.914e+01
  3   4   3  0.2000     81  0.1000  0.5000  0.5000  4.681e+00  1.687e+02  0.000e+00  7.060e-01  4.681e+00  1.687e+02  3.604e+01  7.830e+01
  3   6   5  0.2000    121  0.1000  0.5000  0.5000  1.621e+00  2.983e+02  0.000e+00  1.541e+00  1.621e+00  2.983e+02  1.840e+02  4.055e+02
  3   8   7  0.2000    169  0.1000  0.5000  0.5000  1.144e-01  4.773e+02  0.000e+00  2.385e+00  1.144e-01  4.773e+02  4.172e+03  1.071e+04 
  3  10   9  0.2000    225  0.1000  0.5000  0.5000  5.227e-03  7.036e+02  0.000e+00  5.696e+00  5.227e-03  7.036e+02  1.346e+05  4.014e+05 
  3  12  11  0.2000    289  0.1000  0.5000  0.5000  1.927e-04  9.770e+02  0.000e+00  1.081e+01  1.927e-04  9.770e+02  5.070e+06  1.655e+07];
Mpk17=[
  3   2   1  0.1429     81  0.1000  0.5000  0.5000  1.056e+01  1.475e+02  0.000e+00  0.000e+00  1.056e+01  1.475e+02  1.397e+01  2.341e+01
  3   4   3  0.1429    121  0.1000  0.5000  0.5000  5.788e+00  2.885e+02  0.000e+00  1.060e+00  5.788e+00  2.885e+02  4.984e+01  1.102e+02 
  3   6   5  0.1429    169  0.1000  0.5000  0.5000  2.186e+00  5.449e+02  0.000e+00  1.808e+00  2.186e+00  5.449e+02  2.492e+02  5.972e+02 
  3   8   7  0.1429    225  0.1000  0.5000  0.5000  3.442e-01  8.946e+02  0.000e+00  3.802e+00  3.442e-01  8.946e+02  2.599e+03  5.036e+03
  3  10   9  0.1429    289  0.1000  0.5000  0.5000  2.251e-02  1.337e+03  0.000e+00  7.694e+00  2.251e-02  1.337e+03  5.939e+04  1.388e+05 
  3  12  11  0.1429    361  0.1000  0.5000  0.5000  1.023e-03  1.871e+03  0.000e+00  1.256e+01  1.023e-03  1.871e+03  1.830e+06  5.105e+06];  
 Mpk19=[
  3   2   1  0.1111    121  0.1000  0.5000  0.5000  1.232e+01  2.126e+02  0.000e+00  0.000e+00  1.232e+01  2.126e+02  1.725e+01  3.651e+01
  3   4   3  0.1111    169  0.1000  0.5000  0.5000  6.917e+00  4.496e+02  0.000e+00  1.359e+00  6.917e+00  4.496e+02  6.500e+01  1.612e+02
  3   6   5  0.1111    225  0.1000  0.5000  0.5000  2.709e+00  8.727e+02  0.000e+00  2.266e+00  2.709e+00  8.727e+02  3.221e+02  7.960e+02
  3   8   7  0.1111    289  0.1000  0.5000  0.5000  6.695e-01  1.449e+03  0.000e+00  3.613e+00  6.695e-01  1.449e+03  2.165e+03  4.710e+03
  3  10   9  0.1111    361  0.1000  0.5000  0.5000  6.216e-02  2.179e+03  0.000e+00  1.064e+01  6.216e-02  2.179e+03  3.505e+04  7.075e+04 
  3  12  11  0.1111    441  0.1000  0.5000  0.5000  4.023e-03  3.060e+03  0.000e+00  1.632e+01  4.023e-03  3.060e+03  7.606e+05  1.588e+06];  
Mpk111=[
  3   2   1  0.0909    169  0.1000  0.5000  0.5000  1.389e+01  2.932e+02  0.000e+00  0.000e+00  1.389e+01  2.932e+02  2.111e+01  5.423e+01
  3   4   3  0.0909    225  0.1000  0.5000  0.5000  8.069e+00  6.509e+02  0.000e+00  1.122e+00  8.069e+00  6.509e+02  8.067e+01  2.262e+02
  3   6   5  0.0909    289  0.1000  0.5000  0.5000  3.221e+00  1.282e+03  0.000e+00  6.662e+00  3.221e+00  1.282e+03  3.980e+02  1.050e+03
  3   8   7  0.0909    361  0.1000  0.5000  0.5000  1.067e+00  2.142e+03  0.000e+00  3.405e+00  1.067e+00  2.142e+03  2.008e+03  5.737e+03 
  3  10   9  0.0909    441  0.1000  0.5000  0.5000  1.168e-01  3.230e+03  0.000e+00  1.477e+01  1.168e-01  3.230e+03  2.766e+04  6.549e+04
  3  12  11  0.0909    529  0.1000  0.5000  0.5000  1.037e-02  4.545e+03  0.000e+00  1.402e+01  1.037e-02  4.545e+03  4.385e+05  9.810e+05];  
figure(9)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-3:end,2), 0.1*Mpk13(end-3:end,2).^-1.*8.^Mpk13(end-3:end,2),'--k');
semilogy(Mpk13(end-3:end,2), 0.1*Mpk13(end-3:end,2).^-1.*4.^Mpk13(end-3:end,2),'--k');
text(9,3e7,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(9,8e2,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0.5, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta05_dt01_ABC.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  3  12   1  0.3333   1225  0.1000  0.5000  0.5000  1.160e-05  3.751e+02  0.000e+00  4.307e+01  1.160e-05  3.751e+02  3.234e+07  2.046e+08
  3  12   2  0.3333   1089  0.1000  0.5000  0.5000  1.943e-05  3.806e+02  0.000e+00  1.283e+01  1.943e-05  3.806e+02  1.959e+07  9.405e+07
  3  12   3  0.3333    961  0.1000  0.5000  0.5000  3.360e-05  3.748e+02  0.000e+00  1.172e+01  3.360e-05  3.748e+02  1.115e+07  4.657e+07
  3  12   4  0.3333    841  0.1000  0.5000  0.5000  8.451e-05  3.747e+02  0.000e+00  5.230e+00  8.451e-05  3.747e+02  4.435e+06  1.942e+07 
  3  12   5  0.3333    729  0.1000  0.5000  0.5000  2.665e-04  3.747e+02  0.000e+00  6.094e+00  2.665e-04  3.747e+02  1.406e+06  8.572e+06
  3  12   6  0.3333    625  0.1000  0.5000  0.5000  1.046e-03  3.745e+02  0.000e+00  6.318e+00  1.046e-03  3.745e+02  3.580e+05  3.247e+06  
  3  12   7  0.3333    529  0.1000  0.5000  0.5000  3.664e-03  3.744e+02  0.000e+00  4.666e+00  3.664e-03  3.744e+02  1.022e+05  1.080e+06 
  3  12   8  0.3333    441  0.1000  0.5000  0.5000  5.303e-03  3.739e+02  0.000e+00  6.321e+00  5.303e-03  3.739e+02  7.051e+04  2.587e+05
  3  12   9  0.3333    361  0.1000  0.5000  0.5000  2.471e-03  3.722e+02  0.000e+00  8.473e+00  2.471e-03  3.722e+02  1.506e+05  2.930e+05 
  3  12  10  0.3333    289  0.1000  0.5000  0.5000  3.390e-04  3.707e+02  0.000e+00  9.462e+00  3.390e-04  3.707e+02  1.093e+06  3.033e+06 
  3  12  11  0.3333    225  0.1000  0.5000  0.5000  2.862e-05  3.785e+02  0.000e+00  5.926e+00  2.862e-05  3.785e+02  1.323e+07  4.952e+07]; 
M12k15=[
  3  12   1  0.2000   3249  0.1000  0.5000  0.5000  3.140e-05  9.623e+02  0.000e+00  1.387e+02  3.140e-05  9.623e+02  3.065e+07  2.144e+08
  3  12   2  0.2000   2809  0.1000  0.5000  0.5000  5.326e-05  1.011e+03  0.000e+00  5.334e+01  5.326e-05  1.011e+03  1.898e+07  9.277e+07 
  3  12   3  0.2000   2401  0.1000  0.5000  0.5000  9.278e-05  9.615e+02  0.000e+00  3.622e+01  9.278e-05  9.615e+02  1.036e+07  4.385e+07
  3  12   4  0.2000   2025  0.1000  0.5000  0.5000  2.333e-04  9.612e+02  0.000e+00  1.369e+01  2.333e-04  9.612e+02  4.121e+06  1.830e+07 
  3  12   5  0.2000   1681  0.1000  0.5000  0.5000  7.388e-04  9.608e+02  0.000e+00  5.916e+00  7.388e-04  9.608e+02  1.301e+06  8.059e+06 
  3  12   6  0.2000   1369  0.1000  0.5000  0.5000  2.939e-03  9.602e+02  0.000e+00  5.562e+00  2.939e-03  9.602e+02  3.267e+05  3.005e+06 
  3  12   7  0.2000   1089  0.1000  0.5000  0.5000  1.106e-02  9.591e+02  0.000e+00  8.677e+00  1.106e-02  9.591e+02  8.673e+04  9.973e+05  
  3  12   8  0.2000    841  0.1000  0.5000  0.5000  2.037e-02  9.569e+02  0.000e+00  7.135e+00  2.037e-02  9.569e+02  4.697e+04  2.271e+05 
  3  12   9  0.2000    625  0.1000  0.5000  0.5000  1.833e-02  9.514e+02  0.000e+00  1.135e+01  1.833e-02  9.514e+02  5.192e+04  1.825e+05 
  3  12  10  0.2000    441  0.1000  0.5000  0.5000  5.854e-03  9.465e+02  0.000e+00  1.007e+01  5.854e-03  9.465e+02  1.617e+05  2.930e+05 
  3  12  11  0.2000    289  0.1000  0.5000  0.5000  1.927e-04  9.770e+02  0.000e+00  1.081e+01  1.927e-04  9.770e+02  5.070e+06  1.655e+07];
M12k19=[
  3  12   1  0.1111  10201  0.1000  0.5000  0.5000  1.006e-04  3.007e+03  0.000e+00  4.654e+02  1.006e-04  3.007e+03  2.988e+07  2.198e+08
  3  12   2  0.1111   8649  0.1000  0.5000  0.5000  1.718e-04  3.221e+03  0.000e+00  1.799e+02  1.718e-04  3.221e+03  1.875e+07  9.385e+07 
  3  12   3  0.1111   7225  0.1000  0.5000  0.5000  2.993e-04  3.004e+03  0.000e+00  1.204e+02  2.993e-04  3.004e+03  1.004e+07  4.236e+07 
  3  12   4  0.1111   5929  0.1000  0.5000  0.5000  7.525e-04  3.004e+03  0.000e+00  4.635e+01  7.525e-04  3.004e+03  3.992e+06  1.768e+07
  3  12   5  0.1111   4761  0.1000  0.5000  0.5000  2.384e-03  3.003e+03  0.000e+00  7.858e+00  2.384e-03  3.003e+03  1.259e+06  7.792e+06 
  3  12   6  0.1111   3721  0.1000  0.5000  0.5000  9.497e-03  3.000e+03  0.000e+00  7.500e+00  9.497e-03  3.000e+03  3.159e+05  2.891e+06 
  3  12   7  0.1111   2809  0.1000  0.5000  0.5000  3.591e-02  2.996e+03  0.000e+00  7.182e+00  3.591e-02  2.996e+03  8.342e+04  9.652e+05
  3  12   8  0.1111   2025  0.1000  0.5000  0.5000  6.813e-02  2.987e+03  0.000e+00  1.255e+01  6.813e-02  2.987e+03  4.384e+04  2.192e+05
  3  12   9  0.1111   1369  0.1000  0.5000  0.5000  7.118e-02  2.967e+03  0.000e+00  1.294e+01  7.118e-02  2.967e+03  4.168e+04  1.744e+05   
  3  12  10  0.1111    841  0.1000  0.5000  0.5000  3.982e-02  2.950e+03  0.000e+00  8.013e+00  3.982e-02  2.950e+03  7.409e+04  2.254e+05 
  3  12  11  0.1111    441  0.1000  0.5000  0.5000  4.023e-03  3.060e+03  0.000e+00  1.632e+01  4.023e-03  3.060e+03  7.606e+05  1.588e+06];
  figure(10)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0.5, \Delta t = 0.1,  ABC');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta05_dt01_ABC.png')


==> Stiff_results_DIR_1_001/Stiff_results_DIR_1_001_plot.m <==
close all
clear all
% CB DIRICHLET (ibc=1) - Beta=0
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  1   2   1  0.3333     25  0.0100  0.0000  0.5000  5.000e-01  7.656e+03  0.000e+00  3.980e-14  5.000e-01  7.656e+03  1.531e+04  3.000e+04
  1   2   1  0.2000     49  0.0100  0.0000  0.5000  5.000e-01  9.068e+03  0.000e+00  0.000e+00  5.000e-01  9.068e+03  1.814e+04  3.000e+04
  1   2   1  0.1429     81  0.0100  0.0000  0.5000  5.000e-01  9.511e+03  0.000e+00  4.996e-13  5.000e-01  9.511e+03  1.902e+04  3.000e+04
  1   2   1  0.1111    121  0.0100  0.0000  0.5000  5.000e-01  9.701e+03  0.000e+00  3.327e-13  5.000e-01  9.701e+03  1.940e+04  3.000e+04
  1   2   1  0.0909    169  0.0100  0.0000  0.5000  5.000e-01  9.798e+03  0.000e+00  3.487e-13  5.000e-01  9.798e+03  1.960e+04  3.000e+04]; 
  M41h=[
  1   4   1  0.3333    121  0.0100  0.0000  0.5000  9.375e-02  9.286e+03  0.000e+00  1.900e-13  9.375e-02  9.286e+03  9.905e+04  4.696e+05
  1   4   1  0.2000    289  0.0100  0.0000  0.5000  9.375e-02  9.736e+03  0.000e+00  9.606e-14  9.375e-02  9.736e+03  1.039e+05  4.696e+05
  1   4   1  0.1429    529  0.0100  0.0000  0.5000  9.375e-02  9.865e+03  0.000e+00  1.004e-13  9.375e-02  9.865e+03  1.052e+05  4.696e+05
  1   4   1  0.1111    841  0.0100  0.0000  0.5000  9.375e-02  9.918e+03  0.000e+00  9.180e-14  9.375e-02  9.918e+03  1.058e+05  4.696e+05 
  1   4   1  0.0909   1225  0.0100  0.0000  0.5000  9.375e-02  9.945e+03  0.000e+00  1.319e-13  9.375e-02  9.945e+03  1.061e+05  4.696e+05];
  M61h=[
  1   6   1  0.3333    289  0.0100  0.0000  0.5000  1.543e-02  9.613e+03  0.000e+00  1.976e-13  1.543e-02  9.613e+03  6.229e+05  7.292e+06
  1   6   1  0.2000    729  0.0100  0.0000  0.5000  1.543e-02  9.859e+03  0.000e+00  1.356e-13  1.543e-02  9.859e+03  6.388e+05  7.292e+06
  1   6   1  0.1429   1369  0.0100  0.0000  0.5000  1.543e-02  9.928e+03  0.000e+00  9.255e-14  1.543e-02  9.928e+03  6.433e+05  7.292e+06
  1   6   1  0.1111   2209  0.0100  0.0000  0.5000  1.543e-02  9.956e+03  0.000e+00  1.333e-13  1.543e-02  9.956e+03  6.452e+05  7.292e+06
  1   6   1  0.0909   3249  0.0100  0.0000  0.5000  1.543e-02  9.971e+03  0.000e+00  2.357e-13  1.543e-02  9.971e+03  6.461e+05  7.292e+06];
  M81h=[
  1   8   1  0.3333    529  0.0100  0.0000  0.5000  2.403e-03  9.743e+03  0.000e+00  9.304e-14  2.403e-03  9.743e+03  4.054e+06  1.025e+08
  1   8   1  0.2000   1369  0.0100  0.0000  0.5000  2.403e-03  9.907e+03  0.000e+00  1.036e-13  2.403e-03  9.907e+03  4.122e+06  1.025e+08
  1   8   1  0.1429   2601  0.0100  0.0000  0.5000  2.403e-03  9.952e+03  0.000e+00  2.216e-13  2.403e-03  9.952e+03  4.141e+06  1.025e+08
  1   8   1  0.1111   4225  0.0100  0.0000  0.5000  2.403e-03  9.971e+03  0.000e+00  2.743e-13  2.403e-03  9.971e+03  4.149e+06  1.025e+08
  1   8   1  0.0909   6241  0.0100  0.0000  0.5000  2.403e-03  9.981e+03  0.000e+00  2.437e-13  2.403e-03  9.981e+03  4.153e+06  1.025e+08];
  M101h=[
  1  10   1  0.3333    841  0.0100  0.0000  0.5000  3.629e-04  9.812e+03  0.000e+00  7.714e-14  3.629e-04  9.812e+03  2.704e+07  1.387e+09 
  1  10   1  0.2000   2209  0.0100  0.0000  0.5000  3.629e-04  9.932e+03  0.000e+00  8.354e-13  3.629e-04  9.932e+03  2.737e+07  1.387e+09 
  1  10   1  0.1429   4225  0.0100  0.0000  0.5000  3.629e-04  9.965e+03  0.000e+00  1.286e-12  3.629e-04  9.965e+03  2.746e+07  1.387e+09 
  1  10   1  0.1111   6889  0.0100  0.0000  0.5000  3.629e-04  9.979e+03  0.000e+00  2.000e-13  3.629e-04  9.979e+03  2.750e+07  1.387e+09
  1  10   1  0.0909  10201  0.0100  0.0000  0.5000  3.629e-04  9.986e+03  0.000e+00  2.034e-12  3.629e-04  9.986e+03  2.752e+07  1.387e+09]; 
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta0_dt001_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
  M21h=[
  1   2   1  0.3333     25  0.0100  0.0000  0.5000  5.000e-01  7.656e+03  0.000e+00  3.980e-14  5.000e-01  7.656e+03  1.531e+04  3.000e+04
  1   2   1  0.2000     49  0.0100  0.0000  0.5000  5.000e-01  9.068e+03  0.000e+00  0.000e+00  5.000e-01  9.068e+03  1.814e+04  3.000e+04
  1   2   1  0.1429     81  0.0100  0.0000  0.5000  5.000e-01  9.511e+03  0.000e+00  4.996e-13  5.000e-01  9.511e+03  1.902e+04  3.000e+04
  1   2   1  0.1111    121  0.0100  0.0000  0.5000  5.000e-01  9.701e+03  0.000e+00  3.327e-13  5.000e-01  9.701e+03  1.940e+04  3.000e+04
  1   2   1  0.0909    169  0.0100  0.0000  0.5000  5.000e-01  9.798e+03  0.000e+00  3.487e-13  5.000e-01  9.798e+03  1.960e+04  3.000e+04];
  M43h=[
  1   4   3  0.3333     49  0.0100  0.0000  0.5000  1.607e-01  7.669e+03  0.000e+00  6.349e-16  1.607e-01  7.669e+03  4.773e+04  1.455e+05
  1   4   3  0.2000     81  0.0100  0.0000  0.5000  1.794e-01  8.699e+03  0.000e+00  5.616e-13  1.794e-01  8.699e+03  4.848e+04  1.636e+05
  1   4   3  0.1429    121  0.0100  0.0000  0.5000  1.861e-01  9.242e+03  0.000e+00  2.454e-13  1.861e-01  9.242e+03  4.967e+04  1.590e+05
  1   4   3  0.1111    169  0.0100  0.0000  0.5000  1.893e-01  9.519e+03  0.000e+00  2.044e-13  1.893e-01  9.519e+03  5.027e+04  1.589e+05
  1   4   3  0.0909    225  0.0100  0.0000  0.5000  1.912e-01  9.671e+03  0.000e+00  2.765e-13  1.912e-01  9.671e+03  5.059e+04  1.588e+05];
  M65h=[
  1   6   5  0.3333     81  0.0100  0.0000  0.5000  3.681e-02  8.039e+03  0.000e+00  3.944e-13  3.681e-02  8.039e+03  2.184e+05  1.501e+06
  1   6   5  0.2000    121  0.0100  0.0000  0.5000  5.479e-02  8.683e+03  0.000e+00  1.703e-13  5.479e-02  8.683e+03  1.585e+05  7.854e+05
  1   6   5  0.1429    169  0.0100  0.0000  0.5000  6.278e-02  9.107e+03  0.000e+00  4.923e-13  6.278e-02  9.107e+03  1.451e+05  8.508e+05 
  1   6   5  0.1111    225  0.0100  0.0000  0.5000  6.633e-02  9.387e+03  0.000e+00  5.613e-13  6.633e-02  9.387e+03  1.415e+05  8.159e+05
  1   6   5  0.0909    289  0.0100  0.0000  0.5000  6.819e-02  9.564e+03  0.000e+00  4.031e-13  6.819e-02  9.564e+03  1.402e+05  8.134e+05];
  M87h=[
  1   8   7  0.3333    121  0.0100  0.0000  0.5000  6.845e-03  8.332e+03  0.000e+00  3.008e-13  6.845e-03  8.332e+03  1.217e+06  1.799e+07
  1   8   7  0.2000    169  0.0100  0.0000  0.5000  1.289e-02  8.775e+03  0.000e+00  7.699e-14  1.289e-02  8.775e+03  6.806e+05  7.256e+06 
  1   8   7  0.1429    225  0.0100  0.0000  0.5000  1.865e-02  9.088e+03  0.000e+00  3.823e-13  1.865e-02  9.088e+03  4.873e+05  4.328e+06
  1   8   7  0.1111    289  0.0100  0.0000  0.5000  2.166e-02  9.320e+03  0.000e+00  4.099e-13  2.166e-02  9.320e+03  4.303e+05  4.552e+06
  1   8   7  0.0909    361  0.0100  0.0000  0.5000  2.317e-02  9.490e+03  0.000e+00  2.845e-13  2.317e-02  9.490e+03  4.096e+05  4.324e+06]; 
  M109h=[
  1  10   9  0.3333    169  0.0100  0.0000  0.5000  1.154e-03  8.557e+03  0.000e+00  3.626e-13  1.154e-03  8.557e+03  7.412e+06  2.322e+08
  1  10   9  0.2000    225  0.0100  0.0000  0.5000  2.470e-03  8.879e+03  0.000e+00  1.165e-12  2.470e-03  8.879e+03  3.595e+06  8.583e+07 
  1  10   9  0.1429    289  0.0100  0.0000  0.5000  4.469e-03  9.120e+03  0.000e+00  4.320e-13  4.469e-03  9.120e+03  2.041e+06  3.603e+07 
  1  10   9  0.1111    361  0.0100  0.0000  0.5000  6.335e-03  9.304e+03  0.000e+00  2.193e-13  6.335e-03  9.304e+03  1.469e+06  2.488e+07 
  1  10   9  0.0909    441  0.0100  0.0000  0.5000  7.409e-03  9.450e+03  0.000e+00  7.514e-13  7.409e-03  9.450e+03  1.275e+06  2.553e+07];
  figure(2)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10','Location','northeast');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta0_dt001_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  1   2   1  0.3333     25  0.0100  0.0000  0.5000  5.000e-01  7.656e+03  0.000e+00  3.980e-14  5.000e-01  7.656e+03  1.531e+04  3.000e+04
  1   4   1  0.3333    121  0.0100  0.0000  0.5000  9.375e-02  9.286e+03  0.000e+00  1.900e-13  9.375e-02  9.286e+03  9.905e+04  4.696e+05
  1   6   1  0.3333    289  0.0100  0.0000  0.5000  1.543e-02  9.613e+03  0.000e+00  1.976e-13  1.543e-02  9.613e+03  6.229e+05  7.292e+06
  1   8   1  0.3333    529  0.0100  0.0000  0.5000  2.403e-03  9.743e+03  0.000e+00  9.304e-14  2.403e-03  9.743e+03  4.054e+06  1.025e+08
  1  10   1  0.3333    841  0.0100  0.0000  0.5000  3.629e-04  9.812e+03  0.000e+00  7.714e-14  3.629e-04  9.812e+03  2.704e+07  1.387e+09 
  1  12   1  0.3333   1225  0.0100  0.0000  0.5000  2.886e-05  9.853e+03  0.000e+00  9.768e-14  2.886e-05  9.853e+03  3.414e+08  1.848e+10];
Mp115=[
  1   2   1  0.2000     49  0.0100  0.0000  0.5000  5.000e-01  9.068e+03  0.000e+00  0.000e+00  5.000e-01  9.068e+03  1.814e+04  3.000e+04
  1   4   1  0.2000    289  0.0100  0.0000  0.5000  9.375e-02  9.736e+03  0.000e+00  9.606e-14  9.375e-02  9.736e+03  1.039e+05  4.696e+05 
  1   6   1  0.2000    729  0.0100  0.0000  0.5000  1.543e-02  9.859e+03  0.000e+00  1.356e-13  1.543e-02  9.859e+03  6.388e+05  7.292e+06
  1   8   1  0.2000   1369  0.0100  0.0000  0.5000  2.403e-03  9.907e+03  0.000e+00  1.036e-13  2.403e-03  9.907e+03  4.122e+06  1.025e+08
  1  10   1  0.2000   2209  0.0100  0.0000  0.5000  3.629e-04  9.932e+03  0.000e+00  8.354e-13  3.629e-04  9.932e+03  2.737e+07  1.387e+09 
  1  12   1  0.2000   3249  0.0100  0.0000  0.5000  2.886e-05  9.947e+03  0.000e+00  1.685e-13  2.886e-05  9.947e+03  3.446e+08  1.848e+10];
Mp117=[
  1   2   1  0.1429     81  0.0100  0.0000  0.5000  5.000e-01  9.511e+03  0.000e+00  4.996e-13  5.000e-01  9.511e+03  1.902e+04  3.000e+04
  1   4   1  0.1429    529  0.0100  0.0000  0.5000  9.375e-02  9.865e+03  0.000e+00  1.004e-13  9.375e-02  9.865e+03  1.052e+05  4.696e+05 
  1   6   1  0.1429   1369  0.0100  0.0000  0.5000  1.543e-02  9.928e+03  0.000e+00  9.255e-14  1.543e-02  9.928e+03  6.433e+05  7.292e+06
  1   8   1  0.1429   2601  0.0100  0.0000  0.5000  2.403e-03  9.952e+03  0.000e+00  2.216e-13  2.403e-03  9.952e+03  4.141e+06  1.025e+08
  1  10   1  0.1429   4225  0.0100  0.0000  0.5000  3.629e-04  9.965e+03  0.000e+00  1.286e-12  3.629e-04  9.965e+03  2.746e+07  1.387e+09
  1  12   1  0.1429   6241  0.0100  0.0000  0.5000  2.886e-05  9.973e+03  0.000e+00  1.666e-13  2.886e-05  9.973e+03  3.455e+08  1.848e+10];
Mp119=[
  1   2   1  0.1111    121  0.0100  0.0000  0.5000  5.000e-01  9.701e+03  0.000e+00  3.327e-13  5.000e-01  9.701e+03  1.940e+04  3.000e+04 
  1   4   1  0.1111    841  0.0100  0.0000  0.5000  9.375e-02  9.918e+03  0.000e+00  9.180e-14  9.375e-02  9.918e+03  1.058e+05  4.696e+05  
  1   6   1  0.1111   2209  0.0100  0.0000  0.5000  1.543e-02  9.956e+03  0.000e+00  1.333e-13  1.543e-02  9.956e+03  6.452e+05  7.292e+06
  1   8   1  0.1111   4225  0.0100  0.0000  0.5000  2.403e-03  9.971e+03  0.000e+00  2.743e-13  2.403e-03  9.971e+03  4.149e+06  1.025e+08
  1  10   1  0.1111   6889  0.0100  0.0000  0.5000  3.629e-04  9.979e+03  0.000e+00  2.000e-13  3.629e-04  9.979e+03  2.750e+07  1.387e+09
  1  12   1  0.1111  10201  0.0100  0.0000  0.5000  2.886e-05  9.984e+03  0.000e+00  2.363e-13  2.886e-05  9.984e+03  3.459e+08  1.848e+10];
figure(3)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), 3e3*Mp113(:,2).^-1.*4.^Mp113(:,2),'--k');
text(7,4e6,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta0_dt001_DIR.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  1   2   1  0.3333     25  0.0100  0.0000  0.5000  5.000e-01  7.656e+03  0.000e+00  3.980e-14  5.000e-01  7.656e+03  1.531e+04  3.000e+04
  1   4   3  0.3333     49  0.0100  0.0000  0.5000  1.607e-01  7.669e+03  0.000e+00  6.349e-16  1.607e-01  7.669e+03  4.773e+04  1.455e+05
  1   6   5  0.3333     81  0.0100  0.0000  0.5000  3.681e-02  8.039e+03  0.000e+00  3.944e-13  3.681e-02  8.039e+03  2.184e+05  1.501e+06
  1   8   7  0.3333    121  0.0100  0.0000  0.5000  6.845e-03  8.332e+03  0.000e+00  3.008e-13  6.845e-03  8.332e+03  1.217e+06  1.799e+07
  1  10   9  0.3333    169  0.0100  0.0000  0.5000  1.154e-03  8.557e+03  0.000e+00  3.626e-13  1.154e-03  8.557e+03  7.412e+06  2.322e+08
  1  12  11  0.3333    225  0.0100  0.0000  0.5000  1.846e-04  8.731e+03  0.000e+00  1.143e-13  1.846e-04  8.731e+03  4.730e+07  3.112e+09];
Mpk15=[
  1   2   1  0.2000     49  0.0100  0.0000  0.5000  5.000e-01  9.068e+03  0.000e+00  0.000e+00  5.000e-01  9.068e+03  1.814e+04  3.000e+04
  1   4   3  0.2000     81  0.0100  0.0000  0.5000  1.794e-01  8.699e+03  0.000e+00  5.616e-13  1.794e-01  8.699e+03  4.848e+04  1.636e+05
  1   6   5  0.2000    121  0.0100  0.0000  0.5000  5.479e-02  8.683e+03  0.000e+00  1.703e-13  5.479e-02  8.683e+03  1.585e+05  7.854e+05
  1   8   7  0.2000    169  0.0100  0.0000  0.5000  1.289e-02  8.775e+03  0.000e+00  7.699e-14  1.289e-02  8.775e+03  6.806e+05  7.256e+06
  1  10   9  0.2000    225  0.0100  0.0000  0.5000  2.470e-03  8.879e+03  0.000e+00  1.165e-12  2.470e-03  8.879e+03  3.595e+06  8.583e+07
  1  12  11  0.2000    289  0.0100  0.0000  0.5000  4.250e-04  8.974e+03  0.000e+00  2.291e-13  4.250e-04  8.974e+03  2.111e+07  1.118e+09];
Mpk17=[
  1   2   1  0.1429     81  0.0100  0.0000  0.5000  5.000e-01  9.511e+03  0.000e+00  4.996e-13  5.000e-01  9.511e+03  1.902e+04  3.000e+04
  1   4   3  0.1429    121  0.0100  0.0000  0.5000  1.861e-01  9.242e+03  0.000e+00  2.454e-13  1.861e-01  9.242e+03  4.967e+04  1.590e+05
  1   6   5  0.1429    169  0.0100  0.0000  0.5000  6.278e-02  9.107e+03  0.000e+00  4.923e-13  6.278e-02  9.107e+03  1.451e+05  8.508e+05
  1   8   7  0.1429    225  0.0100  0.0000  0.5000  1.865e-02  9.088e+03  0.000e+00  3.823e-13  1.865e-02  9.088e+03  4.873e+05  4.328e+06
  1  10   9  0.1429    289  0.0100  0.0000  0.5000  4.469e-03  9.120e+03  0.000e+00  4.320e-13  4.469e-03  9.120e+03  2.041e+06  3.603e+07  
  1  12  11  0.1429    361  0.0100  0.0000  0.5000  8.784e-04  9.165e+03  0.000e+00  7.302e-13  8.784e-04  9.165e+03  1.043e+07  4.339e+08]; 
 Mpk19=[
  1   2   1  0.1111    121  0.0100  0.0000  0.5000  5.000e-01  9.701e+03  0.000e+00  3.327e-13  5.000e-01  9.701e+03  1.940e+04  3.000e+04 
  1   4   3  0.1111    169  0.0100  0.0000  0.5000  1.893e-01  9.519e+03  0.000e+00  2.044e-13  1.893e-01  9.519e+03  5.027e+04  1.589e+05
  1   6   5  0.1111    225  0.0100  0.0000  0.5000  6.633e-02  9.387e+03  0.000e+00  5.613e-13  6.633e-02  9.387e+03  1.415e+05  8.159e+05
  1   8   7  0.1111    289  0.0100  0.0000  0.5000  2.166e-02  9.320e+03  0.000e+00  4.099e-13  2.166e-02  9.320e+03  4.303e+05  4.552e+06
  1  10   9  0.1111    361  0.0100  0.0000  0.5000  6.335e-03  9.304e+03  0.000e+00  2.193e-13  6.335e-03  9.304e+03  1.469e+06  2.488e+07
  1  12  11  0.1111    441  0.0100  0.0000  0.5000  1.541e-03  9.316e+03  0.000e+00  8.527e-13  1.541e-03  9.316e+03  6.045e+06  1.853e+08]; 
Mpk111=[
  1   2   1  0.0909    169  0.0100  0.0000  0.5000  5.000e-01  9.798e+03  0.000e+00  3.487e-13  5.000e-01  9.798e+03  1.960e+04  3.000e+04
  1   4   3  0.0909    225  0.0100  0.0000  0.5000  1.912e-01  9.671e+03  0.000e+00  2.765e-13  1.912e-01  9.671e+03  5.059e+04  1.588e+05 
  1   6   5  0.0909    289  0.0100  0.0000  0.5000  6.819e-02  9.564e+03  0.000e+00  4.031e-13  6.819e-02  9.564e+03  1.402e+05  8.134e+05
  1   8   7  0.0909    361  0.0100  0.0000  0.5000  2.317e-02  9.490e+03  0.000e+00  2.845e-13  2.317e-02  9.490e+03  4.096e+05  4.324e+06 
  1  10   9  0.0909    441  0.0100  0.0000  0.5000  7.409e-03  9.450e+03  0.000e+00  7.514e-13  7.409e-03  9.450e+03  1.275e+06  2.553e+07
  1  12  11  0.0909    529  0.0100  0.0000  0.5000  2.148e-03  9.438e+03  0.000e+00  6.194e-13  2.148e-03  9.438e+03  4.394e+06  1.503e+08]; 
figure(4)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
%semilogy(Mpk13(end-3:end,2), 4e4*Mpk13(end-3:end,2).^-1.*2.^Mpk13(end-3:end,2),'--k');
semilogy(Mpk13(2:end,2), 5e3*Mpk13(2:end,2).^-1.*4.^Mpk13(2:end,2),'--k');
%text(9,1e6,'${\sf\displaystyle p^{-1}4^{\frac{1}{2}p}}$','FontSize',12,'Interpreter','latex');
text(7,7e7,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta0_dt001_DIR.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  1  12   1  0.3333   1225  0.0100  0.0000  0.5000  2.886e-05  9.853e+03  0.000e+00  9.768e-14  2.886e-05  9.853e+03  3.414e+08  1.848e+10 
  1  12   2  0.3333   1089  0.0100  0.0000  0.5000  4.452e-05  9.817e+03  0.000e+00  6.648e-14  4.452e-05  9.817e+03  2.205e+08  1.263e+10 
  1  12   3  0.3333    961  0.0100  0.0000  0.5000  8.231e-05  9.781e+03  0.000e+00  6.060e-14  8.231e-05  9.781e+03  1.188e+08  8.533e+09 
  1  12   4  0.3333    841  0.0100  0.0000  0.5000  1.440e-04  9.741e+03  0.000e+00  1.212e-13  1.440e-04  9.741e+03  6.764e+07  4.825e+09 
  1  12   5  0.3333    729  0.0100  0.0000  0.5000  2.597e-04  9.694e+03  0.000e+00  1.445e-13  2.597e-04  9.694e+03  3.733e+07  2.722e+09 
  1  12   6  0.3333    625  0.0100  0.0000  0.5000  5.209e-04  9.635e+03  0.000e+00  9.142e-14  5.209e-04  9.635e+03  1.850e+07  1.792e+09  
  1  12   7  0.3333    529  0.0100  0.0000  0.5000  1.015e-03  9.528e+03  0.000e+00  1.471e-13  1.015e-03  9.528e+03  9.383e+06  8.042e+08 
  1  12   8  0.3333    441  0.0100  0.0000  0.5000  1.429e-03  9.395e+03  0.000e+00  9.632e-14  1.429e-03  9.395e+03  6.577e+06  3.998e+08 
  1  12   8  0.3333    441  0.0100  0.0000  0.5000  1.429e-03  9.395e+03  0.000e+00  9.632e-14  1.429e-03  9.395e+03  6.577e+06  3.998e+08
  1  12  10  0.3333    289  0.0100  0.0000  0.5000  5.402e-04  9.014e+03  0.000e+00  6.531e-13  5.402e-04  9.014e+03  1.669e+07  8.980e+08
  1  12  11  0.3333    225  0.0100  0.0000  0.5000  1.846e-04  8.731e+03  0.000e+00  1.143e-13  1.846e-04  8.731e+03  4.730e+07  3.112e+09];  
M12k15=[
  1  12   1  0.2000   3249  0.0100  0.0000  0.5000  2.886e-05  9.947e+03  0.000e+00  1.685e-13  2.886e-05  9.947e+03  3.446e+08  1.848e+10
  1  12   2  0.2000   2809  0.0100  0.0000  0.5000  4.507e-05  9.934e+03  0.000e+00  1.700e-13  4.507e-05  9.934e+03  2.204e+08  1.263e+10
  1  12   3  0.2000   2401  0.0100  0.0000  0.5000  8.355e-05  9.920e+03  0.000e+00  1.972e-13  8.355e-05  9.920e+03  1.187e+08  8.527e+09
  1  12   4  0.2000   2025  0.0100  0.0000  0.5000  1.451e-04  9.905e+03  0.000e+00  1.079e-13  1.451e-04  9.905e+03  6.829e+07  4.816e+09
  1  12   5  0.2000   1681  0.0100  0.0000  0.5000  2.621e-04  9.887e+03  0.000e+00  1.595e-13  2.621e-04  9.887e+03  3.772e+07  2.709e+09  
  1  12   6  0.2000   1369  0.0100  0.0000  0.5000  5.299e-04  9.863e+03  0.000e+00  1.096e-13  5.299e-04  9.863e+03  1.861e+07  1.772e+09
  1  12   7  0.2000   1089  0.0100  0.0000  0.5000  1.071e-03  9.809e+03  0.000e+00  1.842e-13  1.071e-03  9.809e+03  9.155e+06  7.819e+08 
  1  12   8  0.2000    841  0.0100  0.0000  0.5000  1.711e-03  9.732e+03  0.000e+00  2.605e-13  1.711e-03  9.732e+03  5.687e+06  3.932e+08
  1  12   9  0.2000    625  0.0100  0.0000  0.5000  2.137e-03  9.589e+03  0.000e+00  3.253e-13  2.137e-03  9.589e+03  4.487e+06  2.398e+08 
  1  12  10  0.2000    441  0.0100  0.0000  0.5000  1.732e-03  9.352e+03  0.000e+00  7.253e-13  1.732e-03  9.352e+03  5.400e+06  2.099e+08 
  1  12  11  0.2000    289  0.0100  0.0000  0.5000  4.250e-04  8.974e+03  0.000e+00  2.291e-13  4.250e-04  8.974e+03  2.111e+07  1.118e+09];
M12k19=[
  1  12   1  0.1111  10201  0.0100  0.0000  0.5000  2.886e-05  9.984e+03  0.000e+00  2.363e-13  2.886e-05  9.984e+03  3.459e+08  1.848e+10
  1  12   2  0.1111   8649  0.0100  0.0000  0.5000  4.509e-05  9.979e+03  0.000e+00  1.814e-13  4.509e-05  9.979e+03  2.213e+08  1.263e+10 
  1  12   3  0.1111   7225  0.0100  0.0000  0.5000  8.357e-05  9.975e+03  0.000e+00  2.472e-13  8.357e-05  9.975e+03  1.194e+08  8.527e+09  
  1  12   4  0.1111   5929  0.0100  0.0000  0.5000  1.451e-04  9.971e+03  0.000e+00  2.510e-13  1.451e-04  9.971e+03  6.873e+07  4.816e+09
  1  12   5  0.1111   4761  0.0100  0.0000  0.5000  2.622e-04  9.965e+03  0.000e+00  2.556e-13  2.622e-04  9.965e+03  3.801e+07  2.709e+09 
  1  12   6  0.1111   3721  0.0100  0.0000  0.5000  5.301e-04  9.957e+03  0.000e+00  2.496e-13  5.301e-04  9.957e+03  1.879e+07  1.772e+09
  1  12   7  0.1111   2809  0.0100  0.0000  0.5000  1.074e-03  9.939e+03  0.000e+00  2.097e-13  1.074e-03  9.939e+03  9.255e+06  7.815e+08
  1  12   8  0.1111   2025  0.0100  0.0000  0.5000  1.742e-03  9.912e+03  0.000e+00  2.309e-13  1.742e-03  9.912e+03  5.691e+06  3.918e+08 
  1  12   9  0.1111   1369  0.0100  0.0000  0.5000  2.345e-03  9.852e+03  0.000e+00  2.840e-13  2.345e-03  9.852e+03  4.201e+06  2.335e+08 
  1  12  10  0.1111    841  0.0100  0.0000  0.5000  2.671e-03  9.706e+03  0.000e+00  4.948e-13  2.671e-03  9.706e+03  3.634e+06  1.701e+08 
  1  12  11  0.1111    441  0.0100  0.0000  0.5000  1.541e-03  9.316e+03  0.000e+00  8.527e-13  1.541e-03  9.316e+03  6.045e+06  1.853e+08];
figure(5)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta0_dt001_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% 
% CB DIRICHLET (ibc=1) - Beta=0.5
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  1   2   1  0.3333     25  0.0100  0.5000  0.5000  5.000e-01  7.664e+03  0.000e+00  9.822e-14  5.000e-01  7.664e+03  1.533e+04  2.993e+04
  1   2   1  0.2000     49  0.0100  0.5000  0.5000  5.000e-01  9.077e+03  0.000e+00  2.428e-12  5.000e-01  9.077e+03  1.815e+04  2.980e+04
  1   2   1  0.1429     81  0.0100  0.5000  0.5000  5.000e-01  9.520e+03  0.000e+00  0.000e+00  5.000e-01  9.520e+03  1.904e+04  2.962e+04 
  1   2   1  0.1111    121  0.0100  0.5000  0.5000  5.000e-01  9.710e+03  0.000e+00  2.663e-13  5.000e-01  9.710e+03  1.942e+04  2.939e+04
  1   2   1  0.0909    169  0.0100  0.5000  0.5000  5.000e-01  9.808e+03  0.000e+00  1.444e-13  5.000e-01  9.808e+03  1.962e+04  2.912e+04];
  M41h=[
  1   4   1  0.3333    121  0.0100  0.5000  0.5000  9.375e-02  9.295e+03  0.000e+00  1.447e-13  9.375e-02  9.295e+03  9.915e+04  4.590e+05
  1   4   1  0.2000    289  0.0100  0.5000  0.5000  9.375e-02  9.746e+03  0.000e+00  1.735e-13  9.375e-02  9.746e+03  1.040e+05  4.420e+05
  1   4   1  0.1429    529  0.0100  0.5000  0.5000  9.375e-02  9.874e+03  0.000e+00  1.350e-13  9.375e-02  9.874e+03  1.053e+05  4.203e+05
  1   4   1  0.1111    841  0.0100  0.5000  0.5000  9.375e-02  9.927e+03  0.000e+00  1.118e-13  9.375e-02  9.927e+03  1.059e+05  3.966e+05  
  1   4   1  0.0909   1225  0.0100  0.5000  0.5000  9.375e-02  9.954e+03  0.000e+00  8.695e-13  9.375e-02  9.954e+03  1.062e+05  3.732e+05];
  M61h=[
  1   6   1  0.3333    289  0.0100  0.5000  0.5000  1.543e-02  9.622e+03  0.000e+00  2.886e-13  1.543e-02  9.622e+03  6.235e+05  6.792e+06  
  1   6   1  0.2000    729  0.0100  0.5000  0.5000  1.543e-02  9.868e+03  0.000e+00  1.091e-13  1.543e-02  9.868e+03  6.395e+05  6.091e+06
  1   6   1  0.1429   1369  0.0100  0.5000  0.5000  1.543e-02  9.937e+03  0.000e+00  8.706e-14  1.543e-02  9.937e+03  6.439e+05  5.341e+06 
  1   6   1  0.1111   2209  0.0100  0.5000  0.5000  1.543e-02  9.966e+03  0.000e+00  8.431e-13  1.543e-02  9.966e+03  6.458e+05  4.660e+06
  1   6   1  0.0909   3249  0.0100  0.5000  0.5000  1.543e-02  9.980e+03  0.000e+00  4.091e-01  1.543e-02  9.980e+03  6.467e+05  4.095e+06]; 
  M81h=[
  1   8   1  0.3333    529  0.0100  0.5000  0.5000  2.403e-03  9.753e+03  0.000e+00  6.466e-14  2.403e-03  9.753e+03  4.058e+06  8.769e+07
  1   8   1  0.2000   1369  0.0100  0.5000  0.5000  2.403e-03  9.916e+03  0.000e+00  7.152e-14  2.403e-03  9.916e+03  4.126e+06  7.016e+07 
  1   8   1  0.1429   2601  0.0100  0.5000  0.5000  2.403e-03  9.962e+03  0.000e+00  1.030e-01  2.403e-03  9.962e+03  4.145e+06  5.484e+07
  1   8   1  0.1111   4225  0.0100  0.5000  0.5000  2.403e-03  9.981e+03  0.000e+00  9.868e-01  2.403e-03  9.981e+03  4.153e+06  4.346e+07
  1   8   1  0.0909   6241  0.0100  0.5000  0.5000  2.403e-03  9.990e+03  0.000e+00  4.008e+00  2.403e-03  9.990e+03  4.157e+06  3.579e+07];
  M101h=[
  1  10   1  0.3333    841  0.0100  0.5000  0.5000  3.629e-04  9.822e+03  0.000e+00  9.264e-14  3.629e-04  9.822e+03  2.707e+07  1.043e+09 
  1  10   1  0.2000   2209  0.0100  0.5000  0.5000  3.629e-04  9.942e+03  0.000e+00  2.627e-02  3.629e-04  9.942e+03  2.740e+07  7.131e+08  
  1  10   1  0.1429   4225  0.0100  0.5000  0.5000  3.629e-04  9.975e+03  0.000e+00  7.313e-01  3.629e-04  9.975e+03  2.749e+07  4.849e+08
  1  10   1  0.1111   6889  0.0100  0.5000  0.5000  3.629e-04  9.989e+03  0.000e+00  2.370e+00  3.629e-04  9.989e+03  2.753e+07  3.466e+08
  1  10   1  0.0909  10201  0.0100  0.5000  0.5000  3.629e-04  9.996e+03  0.000e+00  4.884e+00  3.629e-04  9.996e+03  2.755e+07  2.810e+08];  
  figure(6)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0.5, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta05_dt001_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[
  1   2   1  0.3333     25  0.0100  0.5000  0.5000  5.000e-01  7.664e+03  0.000e+00  9.822e-14  5.000e-01  7.664e+03  1.533e+04  2.993e+04
  1   2   1  0.2000     49  0.0100  0.5000  0.5000  5.000e-01  9.077e+03  0.000e+00  2.428e-12  5.000e-01  9.077e+03  1.815e+04  2.980e+04
  1   2   1  0.1429     81  0.0100  0.5000  0.5000  5.000e-01  9.520e+03  0.000e+00  0.000e+00  5.000e-01  9.520e+03  1.904e+04  2.962e+04 
  1   2   1  0.1111    121  0.0100  0.5000  0.5000  5.000e-01  9.710e+03  0.000e+00  2.663e-13  5.000e-01  9.710e+03  1.942e+04  2.939e+04
  1   2   1  0.0909    169  0.0100  0.5000  0.5000  5.000e-01  9.808e+03  0.000e+00  1.444e-13  5.000e-01  9.808e+03  1.962e+04  2.912e+04];
  M43h=[
  1   4   3  0.3333     49  0.0100  0.5000  0.5000  1.607e-01  7.681e+03  0.000e+00  1.075e-14  1.607e-01  7.681e+03  4.781e+04  1.435e+05 
  1   4   3  0.2000     81  0.0100  0.5000  0.5000  1.794e-01  8.710e+03  0.000e+00  2.772e-13  1.794e-01  8.710e+03  4.855e+04  1.575e+05 
  1   4   3  0.1429    121  0.0100  0.5000  0.5000  1.861e-01  9.253e+03  0.000e+00  5.328e-13  1.861e-01  9.253e+03  4.972e+04  1.483e+05 
  1   4   3  0.1111    169  0.0100  0.5000  0.5000  1.893e-01  9.529e+03  0.000e+00  2.129e-13  1.893e-01  9.529e+03  5.033e+04  1.423e+05
  1   4   3  0.0909    225  0.0100  0.5000  0.5000  1.912e-01  9.681e+03  0.000e+00  1.869e-13  1.912e-01  9.681e+03  5.065e+04  1.360e+05];
  M65h=[
  1   6   5  0.3333     81  0.0100  0.5000  0.5000  3.681e-02  8.052e+03  0.000e+00  1.191e-13  3.681e-02  8.052e+03  2.188e+05  1.443e+06 
  1   6   5  0.2000    121  0.0100  0.5000  0.5000  5.479e-02  8.699e+03  0.000e+00  2.556e-13  5.479e-02  8.699e+03  1.588e+05  7.077e+05
  1   6   5  0.1429    169  0.0100  0.5000  0.5000  6.278e-02  9.122e+03  0.000e+00  3.938e-13  6.278e-02  9.122e+03  1.453e+05  7.035e+05
  1   6   5  0.1111    225  0.0100  0.5000  0.5000  6.633e-02  9.400e+03  0.000e+00  2.637e-13  6.633e-02  9.400e+03  1.417e+05  6.088e+05
  1   6   5  0.0909    289  0.0100  0.5000  0.5000  6.819e-02  9.576e+03  0.000e+00  4.119e-13  6.819e-02  9.576e+03  1.404e+05  5.426e+05]; 
  M87h=[
  1   8   7  0.3333    121  0.0100  0.5000  0.5000  6.845e-03  8.347e+03  0.000e+00  3.963e-13  6.845e-03  8.347e+03  1.219e+06  1.657e+07 
  1   8   7  0.2000    169  0.0100  0.5000  0.5000  1.289e-02  8.794e+03  0.000e+00  8.545e-14  1.289e-02  8.794e+03  6.820e+05  5.850e+06 
  1   8   7  0.1429    225  0.0100  0.5000  0.5000  1.865e-02  9.108e+03  0.000e+00  3.531e-13  1.865e-02  9.108e+03  4.883e+05  2.950e+06 
  1   8   7  0.1111    289  0.0100  0.5000  0.5000  2.166e-02  9.338e+03  0.000e+00  7.455e-13  2.166e-02  9.338e+03  4.312e+05  2.542e+06 
  1   8   7  0.0909    361  0.0100  0.5000  0.5000  2.317e-02  9.506e+03  0.000e+00  1.606e-12  2.317e-02  9.506e+03  4.102e+05  2.061e+06]; 
  M109h=[
  1  10   9  0.3333    169  0.0100  0.5000  0.5000  1.154e-03  8.572e+03  0.000e+00  1.255e-13  1.154e-03  8.572e+03  7.425e+06  2.018e+08 
  1  10   9  0.2000    225  0.0100  0.5000  0.5000  2.470e-03  8.900e+03  0.000e+00  3.855e-13  2.470e-03  8.900e+03  3.604e+06  5.951e+07 
  1  10   9  0.1429    289  0.0100  0.5000  0.5000  4.469e-03  9.144e+03  0.000e+00  2.363e-13  4.469e-03  9.144e+03  2.046e+06  1.870e+07 
  1  10   9  0.1111    361  0.0100  0.5000  0.5000  6.335e-03  9.330e+03  0.000e+00  1.508e-12  6.335e-03  9.330e+03  1.473e+06  1.071e+07 
  1  10   9  0.0909    441  0.0100  0.5000  0.5000  7.409e-03  9.479e+03  0.000e+00  2.673e-12  7.409e-03  9.479e+03  1.279e+06  7.981e+06];
 figure(7)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0.5, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta05_dt001_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  1   2   1  0.3333     25  0.0100  0.5000  0.5000  5.000e-01  7.664e+03  0.000e+00  9.822e-14  5.000e-01  7.664e+03  1.533e+04  2.993e+04
  1   4   1  0.3333    121  0.0100  0.5000  0.5000  9.375e-02  9.295e+03  0.000e+00  1.447e-13  9.375e-02  9.295e+03  9.915e+04  4.590e+05
  1   6   1  0.3333    289  0.0100  0.5000  0.5000  1.543e-02  9.622e+03  0.000e+00  2.886e-13  1.543e-02  9.622e+03  6.235e+05  6.792e+06
  1   8   1  0.3333    529  0.0100  0.5000  0.5000  2.403e-03  9.753e+03  0.000e+00  6.466e-14  2.403e-03  9.753e+03  4.058e+06  8.769e+07
  1  10   1  0.3333    841  0.0100  0.5000  0.5000  3.629e-04  9.822e+03  0.000e+00  9.264e-14  3.629e-04  9.822e+03  2.707e+07  1.043e+09
  1  12   1  0.3333   1225  0.0100  0.5000  0.5000  3.768e-05  9.863e+03  0.000e+00  8.593e-14  3.768e-05  9.863e+03  2.618e+08  1.161e+10];
Mp115=[
  1   2   1  0.2000     49  0.0100  0.5000  0.5000  5.000e-01  9.077e+03  0.000e+00  2.428e-12  5.000e-01  9.077e+03  1.815e+04  2.980e+04
  1   4   1  0.2000    289  0.0100  0.5000  0.5000  9.375e-02  9.746e+03  0.000e+00  1.318e-13  9.375e-02  9.746e+03  1.040e+05  4.420e+05 
  1   6   1  0.2000    729  0.0100  0.5000  0.5000  1.543e-02  9.868e+03  0.000e+00  6.996e-14  1.543e-02  9.868e+03  6.395e+05  6.091e+06
  1   8   1  0.2000   1369  0.0100  0.5000  0.5000  2.403e-03  9.916e+03  0.000e+00  7.974e-14  2.403e-03  9.916e+03  4.126e+06  7.016e+07
  1  10   1  0.2000   2209  0.0100  0.5000  0.5000  3.629e-04  9.942e+03  0.000e+00  2.627e-02  3.629e-04  9.942e+03  2.740e+07  7.131e+08 
  1  12   1  0.2000   3249  0.0100  0.5000  0.5000  5.372e-05  9.957e+03  0.000e+00  1.839e-01  5.372e-05  9.957e+03  1.853e+08  6.504e+09];
Mp117=[
  1   2   1  0.1429     81  0.0100  0.5000  0.5000  5.000e-01  9.520e+03  0.000e+00  0.000e+00  5.000e-01  9.520e+03  1.904e+04  2.962e+04
  1   4   1  0.1429    529  0.0100  0.5000  0.5000  9.375e-02  9.874e+03  0.000e+00  1.350e-13  9.375e-02  9.874e+03  1.053e+05  4.203e+05 
  1   6   1  0.1429   1369  0.0100  0.5000  0.5000  1.543e-02  9.937e+03  0.000e+00  8.706e-14  1.543e-02  9.937e+03  6.439e+05  5.341e+06
  1   8   1  0.1429   2601  0.0100  0.5000  0.5000  2.403e-03  9.962e+03  0.000e+00  1.030e-01  2.403e-03  9.962e+03  4.145e+06  5.484e+07
  1  10   1  0.1429   4225  0.0100  0.5000  0.5000  3.629e-04  9.975e+03  0.000e+00  7.313e-01  3.629e-04  9.975e+03  2.749e+07  4.849e+08
  1  12   1  0.1429   6241  0.0100  0.5000  0.5000  5.372e-05  9.983e+03  0.000e+00  2.780e+00  5.372e-05  9.983e+03  1.858e+08  3.724e+09]; 
Mp119=[
  1   2   1  0.1111    121  0.0100  0.5000  0.5000  5.000e-01  9.710e+03  0.000e+00  2.663e-13  5.000e-01  9.710e+03  1.942e+04  2.939e+04
  1   4   1  0.1111    841  0.0100  0.5000  0.5000  9.375e-02  9.927e+03  0.000e+00  1.118e-13  9.375e-02  9.927e+03  1.059e+05  3.966e+05 
  1   6   1  0.1111   2209  0.0100  0.5000  0.5000  1.543e-02  9.966e+03  0.000e+00  8.431e-13  1.543e-02  9.966e+03  6.458e+05  4.660e+06
  1   8   1  0.1111   4225  0.0100  0.5000  0.5000  2.403e-03  9.981e+03  0.000e+00  9.868e-01  2.403e-03  9.981e+03  4.153e+06  4.346e+07
  1  10   1  0.1111   6889  0.0100  0.5000  0.5000  3.629e-04  9.989e+03  0.000e+00  2.370e+00  3.629e-04  9.989e+03  2.753e+07  3.466e+08
  1  12   1  0.1111  10201  0.0100  0.5000  0.5000  5.372e-05  9.994e+03  0.000e+00  5.530e+00  5.372e-05  9.994e+03  1.860e+08  2.467e+09];
figure(8)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), 3e4*Mp113(:,2).^-1.*4.^Mp113(:,2),'--k');
text(7,5e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0.5, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta05_dt001_DIR.png')
% -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  1   2   1  0.3333     25  0.0100  0.5000  0.5000  5.000e-01  7.664e+03  0.000e+00  9.822e-14  5.000e-01  7.664e+03  1.533e+04  2.993e+04
  1   4   3  0.3333     49  0.0100  0.5000  0.5000  1.607e-01  7.681e+03  0.000e+00  1.075e-14  1.607e-01  7.681e+03  4.781e+04  1.435e+05
  1   6   5  0.3333     81  0.0100  0.5000  0.5000  3.681e-02  8.052e+03  0.000e+00  1.191e-13  3.681e-02  8.052e+03  2.188e+05  1.443e+06
  1   8   7  0.3333    121  0.0100  0.5000  0.5000  6.845e-03  8.347e+03  0.000e+00  3.963e-13  6.845e-03  8.347e+03  1.219e+06  1.657e+07
  1  10   9  0.3333    169  0.0100  0.5000  0.5000  1.154e-03  8.572e+03  0.000e+00  1.255e-13  1.154e-03  8.572e+03  7.425e+06  2.018e+08
  1  12  11  0.3333    225  0.0100  0.5000  0.5000  1.846e-04  8.747e+03  0.000e+00  2.612e-13  1.846e-04  8.747e+03  4.739e+07  2.509e+09];
Mpk15=[
  1   2   1  0.2000     49  0.0100  0.5000  0.5000  5.000e-01  9.077e+03  0.000e+00  2.428e-12  5.000e-01  9.077e+03  1.815e+04  2.980e+04
  1   4   3  0.2000     81  0.0100  0.5000  0.5000  1.794e-01  8.710e+03  0.000e+00  2.772e-13  1.794e-01  8.710e+03  4.855e+04  1.575e+05
  1   6   5  0.2000    121  0.0100  0.5000  0.5000  5.479e-02  8.699e+03  0.000e+00  2.556e-13  5.479e-02  8.699e+03  1.588e+05  7.077e+05
  1   8   7  0.2000    169  0.0100  0.5000  0.5000  1.289e-02  8.794e+03  0.000e+00  8.545e-14  1.289e-02  8.794e+03  6.820e+05  5.850e+06
  1  10   9  0.2000    225  0.0100  0.5000  0.5000  2.470e-03  8.900e+03  0.000e+00  3.855e-13  2.470e-03  8.900e+03  3.604e+06  5.951e+07
  1  12  11  0.2000    289  0.0100  0.5000  0.5000  4.250e-04  8.997e+03  0.000e+00  1.696e-13  4.250e-04  8.997e+03  2.117e+07  6.436e+08];
Mpk17=[
  1   2   1  0.1429     81  0.0100  0.5000  0.5000  5.000e-01  9.520e+03  0.000e+00  1.163e-13  5.000e-01  9.520e+03  1.904e+04  2.962e+04
  1   4   3  0.2000     81  0.0100  0.5000  0.5000  1.794e-01  8.710e+03  0.000e+00  2.772e-13  1.794e-01  8.710e+03  4.855e+04  1.575e+05
  1   6   5  0.1429    169  0.0100  0.5000  0.5000  6.278e-02  9.122e+03  0.000e+00  3.938e-13  6.278e-02  9.122e+03  1.453e+05  7.035e+05 
  1   8   7  0.1429    225  0.0100  0.5000  0.5000  1.865e-02  9.108e+03  0.000e+00  3.531e-13  1.865e-02  9.108e+03  4.883e+05  2.950e+06 
  1  10   9  0.1429    289  0.0100  0.5000  0.5000  4.469e-03  9.144e+03  0.000e+00  2.363e-13  4.469e-03  9.144e+03  2.046e+06  1.870e+07
  1  12  11  0.1429    361  0.0100  0.5000  0.5000  8.784e-04  9.194e+03  0.000e+00  4.570e-13  8.784e-04  9.194e+03  1.047e+07  1.698e+08]; 
 Mpk19=[
  1   2   1  0.1111    121  0.0100  0.5000  0.5000  5.000e-01  9.710e+03  0.000e+00  2.663e-13  5.000e-01  9.710e+03  1.942e+04  2.939e+04
  1   4   3  0.1111    169  0.0100  0.5000  0.5000  1.893e-01  9.529e+03  0.000e+00  2.129e-13  1.893e-01  9.529e+03  5.033e+04  1.423e+05
  1   6   5  0.1111    225  0.0100  0.5000  0.5000  6.633e-02  9.400e+03  0.000e+00  2.637e-13  6.633e-02  9.400e+03  1.417e+05  6.088e+05
  1   8   7  0.1111    289  0.0100  0.5000  0.5000  2.166e-02  9.338e+03  0.000e+00  7.455e-13  2.166e-02  9.338e+03  4.312e+05  2.542e+06
  1  10   9  0.1111    361  0.0100  0.5000  0.5000  6.335e-03  9.330e+03  0.000e+00  1.508e-12  6.335e-03  9.330e+03  1.473e+06  1.071e+07
  1  12  11  0.1111    441  0.0100  0.5000  0.5000  1.541e-03  9.355e+03  0.000e+00  5.135e-12  1.541e-03  9.355e+03  6.071e+06  5.049e+07];  
Mpk111=[
  1   2   1  0.0909    169  0.0100  0.5000  0.5000  5.000e-01  9.808e+03  0.000e+00  5.867e-13  5.000e-01  9.808e+03  1.962e+04  2.912e+04
  1   4   3  0.0909    225  0.0100  0.5000  0.5000  1.912e-01  9.681e+03  0.000e+00  1.869e-13  1.912e-01  9.681e+03  5.065e+04  1.360e+05 
  1   6   5  0.0909    289  0.0100  0.5000  0.5000  6.819e-02  9.576e+03  0.000e+00  4.119e-13  6.819e-02  9.576e+03  1.404e+05  5.426e+05
  1   8   7  0.0909    361  0.0100  0.5000  0.5000  2.317e-02  9.506e+03  0.000e+00  1.606e-12  2.317e-02  9.506e+03  4.102e+05  2.061e+06 
  1  10   9  0.0909    441  0.0100  0.5000  0.5000  7.409e-03  9.479e+03  0.000e+00  2.673e-12  7.409e-03  9.479e+03  1.279e+06  7.981e+06 
  1  12  11  0.0909    529  0.0100  0.5000  0.5000  2.148e-03  9.661e+03  0.000e+00  7.161e-12  2.148e-03  9.661e+03  4.498e+06  2.876e+07];   
figure(9)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(2:end,2), 5e3*Mpk13(2:end,2).^-1.*4.^Mpk13(2:end,2),'--k');
semilogy(Mpk13(2:end,2), 2e4*Mpk13(2:end,2).^-1.*2.^Mpk13(2:end,2),'--k');
text(7,2e5,'${\sf\displaystyle p^{-1}4^{\frac{1}{2}p}}$','FontSize',12,'Interpreter','latex');
text(7,5e7,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0.5, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta05_dt001_DIR.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  1  12   1  0.3333   1225  0.0100  0.5000  0.5000  3.768e-05  9.863e+03  0.000e+00  8.593e-14  3.768e-05  9.863e+03  2.618e+08  1.161e+10
  1  12   2  0.3333   1089  0.0100  0.5000  0.5000  6.136e-05  9.827e+03  0.000e+00  2.626e-03  6.136e-05  9.827e+03  1.601e+08  8.024e+09 
  1  12   3  0.3333    961  0.0100  0.5000  0.5000  9.073e-05  9.791e+03  0.000e+00  8.005e-14  9.073e-05  9.791e+03  1.079e+08  5.602e+09
  1  12   4  0.3333    841  0.0100  0.5000  0.5000  1.440e-04  9.751e+03  0.000e+00  6.565e-03  1.440e-04  9.751e+03  6.771e+07  3.204e+09  
  1  12   5  0.3333    729  0.0100  0.5000  0.5000  2.597e-04  9.704e+03  0.000e+00  1.477e-13  2.597e-04  9.704e+03  3.737e+07  1.828e+09
  1  12   6  0.3333    625  0.0100  0.5000  0.5000  5.209e-04  9.646e+03  0.000e+00  8.442e-14  5.209e-04  9.646e+03  1.852e+07  1.219e+09 
  1  12   7  0.3333    529  0.0100  0.5000  0.5000  1.015e-03  9.539e+03  0.000e+00  1.456e-13  1.015e-03  9.539e+03  9.394e+06  5.511e+08
  1  12   8  0.3333    441  0.0100  0.5000  0.5000  1.429e-03  9.408e+03  0.000e+00  9.264e-14  1.429e-03  9.408e+03  6.585e+06  2.784e+08
  1  12   9  0.3333    361  0.0100  0.5000  0.5000  1.218e-03  9.244e+03  0.000e+00  1.044e-13  1.218e-03  9.244e+03  7.591e+06  2.257e+08 
  1  12  10  0.3333    289  0.0100  0.5000  0.5000  5.402e-04  9.031e+03  0.000e+00  2.971e-13  5.402e-04  9.031e+03  1.672e+07  6.716e+08  
  1  12  11  0.3333    225  0.0100  0.5000  0.5000  1.846e-04  8.747e+03  0.000e+00  2.612e-13  1.846e-04  8.747e+03  4.739e+07  2.509e+09]; 
M12k15=[
  1  12   1  0.2000   3249  0.0100  0.5000  0.5000  5.372e-05  9.957e+03  0.000e+00  1.839e-01  5.372e-05  9.957e+03  1.853e+08  6.504e+09
  1  12   2  0.2000   2809  0.0100  0.5000  0.5000  6.713e-05  9.943e+03  0.000e+00  9.454e-02  6.713e-05  9.943e+03  1.481e+08  4.797e+09
  1  12   3  0.2000   2401  0.0100  0.5000  0.5000  9.141e-05  9.930e+03  0.000e+00  2.538e-13  9.141e-05  9.930e+03  1.086e+08  3.460e+09
  1  12   4  0.2000   2025  0.0100  0.5000  0.5000  1.451e-04  9.915e+03  0.000e+00  1.966e-04  1.451e-04  9.915e+03  6.835e+07  2.022e+09 
  1  12   5  0.2000   1681  0.0100  0.5000  0.5000  2.621e-04  9.897e+03  0.000e+00  3.404e-04  2.621e-04  9.897e+03  3.776e+07  1.164e+09 
  1  12   6  0.2000   1369  0.0100  0.5000  0.5000  5.299e-04  9.873e+03  0.000e+00  1.314e-13  5.299e-04  9.873e+03  1.863e+07  7.865e+08
  1  12   7  0.2000   1089  0.0100  0.5000  0.5000  1.071e-03  9.820e+03  0.000e+00  8.931e-14  1.071e-03  9.820e+03  9.165e+06  3.568e+08 
  1  12   8  0.2000    841  0.0100  0.5000  0.5000  1.711e-03  9.743e+03  0.000e+00  2.016e-13  1.711e-03  9.743e+03  5.693e+06  1.873e+08 
  1  12   9  0.2000    625  0.0100  0.5000  0.5000  2.137e-03  9.602e+03  0.000e+00  2.281e-13  2.137e-03  9.602e+03  4.494e+06  1.086e+08 
  1  12  10  0.2000    441  0.0100  0.5000  0.5000  1.732e-03  9.371e+03  0.000e+00  3.403e-12  1.732e-03  9.371e+03  5.411e+06  1.066e+08 
  1  12  11  0.2000    289  0.0100  0.5000  0.5000  4.250e-04  8.997e+03  0.000e+00  1.696e-13  4.250e-04  8.997e+03  2.117e+07  6.436e+08];
 M12k19=[
  1  12   1  0.1111  10201  0.0100  0.5000  0.5000  5.372e-05  9.994e+03  0.000e+00  5.530e+00  5.372e-05  9.994e+03  1.860e+08  2.467e+09
  1  12   2  0.1111   8649  0.0100  0.5000  0.5000  6.715e-05  9.989e+03  0.000e+00  5.311e+00  6.715e-05  9.989e+03  1.488e+08  2.433e+09
  1  12   3  0.1111   7225  0.0100  0.5000  0.5000  9.142e-05  9.985e+03  0.000e+00  5.069e-01  9.142e-05  9.985e+03  1.092e+08  1.730e+09 
  1  12   4  0.1111   5929  0.0100  0.5000  0.5000  1.451e-04  9.981e+03  0.000e+00  1.584e-01  1.451e-04  9.981e+03  6.880e+07  1.066e+09
  1  12   5  0.1111   4761  0.0100  0.5000  0.5000  2.622e-04  9.975e+03  0.000e+00  1.597e-02  2.622e-04  9.975e+03  3.805e+07  6.303e+08 
  1  12   6  0.1111   3721  0.0100  0.5000  0.5000  5.301e-04  9.967e+03  0.000e+00  2.530e-01  5.301e-04  9.967e+03  1.880e+07  4.321e+08 
  1  12   7  0.1111   2809  0.0100  0.5000  0.5000  1.074e-03  9.949e+03  0.000e+00  6.843e-02  1.074e-03  9.949e+03  9.264e+06  2.095e+08
  1  12   8  0.1111   2025  0.0100  0.5000  0.5000  1.742e-03  9.922e+03  0.000e+00  1.219e-01  1.742e-03  9.922e+03  5.697e+06  1.139e+08
  1  12   9  0.1111   1369  0.0100  0.5000  0.5000  2.345e-03  9.864e+03  0.000e+00  2.274e-13  2.345e-03  9.864e+03  4.206e+06  5.324e+07  
  1  12  10  0.1111    841  0.0100  0.5000  0.5000  2.671e-03  9.722e+03  0.000e+00  2.836e-02  2.671e-03  9.722e+03  3.640e+06  4.170e+07
  1  12  11  0.1111    441  0.0100  0.5000  0.5000  1.541e-03  9.355e+03  0.000e+00  5.135e-12  1.541e-03  9.355e+03  6.071e+06  5.049e+07];
 figure(10)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0.5, \Delta t = 0.01,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta05_dt001_DIR.png')

==> Stiff_results_DIR_1_01/Stiff_results_DIR_1_01_plot.m <==
close all
clear all
% CB DIRICHLET (ibc=1) - Beta=0
% 
% ibc p   k    h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  1   2   1  0.3333     25  0.1000  0.0000  0.5000  5.000e-01  7.656e+01  0.000e+00  0.000e+00  5.000e-01  7.656e+01  1.531e+02  3.000e+02
  1   2   1  0.2000     49  0.1000  0.0000  0.5000  5.000e-01  9.068e+01  0.000e+00  2.806e-15  5.000e-01  9.068e+01  1.814e+02  3.000e+02
  1   2   1  0.1429     81  0.1000  0.0000  0.5000  5.000e-01  9.511e+01  0.000e+00  4.138e-15  5.000e-01  9.511e+01  1.902e+02  3.000e+02
  1   2   1  0.1111    121  0.1000  0.0000  0.5000  5.000e-01  9.701e+01  0.000e+00  3.991e-15  5.000e-01  9.701e+01  1.940e+02  3.000e+02
  1   2   1  0.0909    169  0.1000  0.0000  0.5000  5.000e-01  9.798e+01  0.000e+00  3.028e-15  5.000e-01  9.798e+01  1.960e+02  3.000e+02];
  M41h=[
  1   4   1  0.3333    121  0.1000  0.0000  0.5000  9.375e-02  9.286e+01  0.000e+00  1.560e-15  9.375e-02  9.286e+01  9.905e+02  4.696e+03
  1   4   1  0.2000    289  0.1000  0.0000  0.5000  9.375e-02  9.736e+01  0.000e+00  3.323e-15  9.375e-02  9.736e+01  1.039e+03  4.696e+03
  1   4   1  0.1429    529  0.1000  0.0000  0.5000  9.375e-02  9.865e+01  0.000e+00  1.037e-15  9.375e-02  9.865e+01  1.052e+03  4.696e+03
  1   4   1  0.1111    841  0.1000  0.0000  0.5000  9.375e-02  9.918e+01  0.000e+00  1.487e-15  9.375e-02  9.918e+01  1.058e+03  4.696e+03 
  1   4   1  0.0909   1225  0.1000  0.0000  0.5000  9.375e-02  9.945e+01  0.000e+00  3.970e-16  9.375e-02  9.945e+01  1.061e+03  4.696e+03];
  M61h=[
  1   6   1  0.3333    289  0.1000  0.0000  0.5000  1.543e-02  9.613e+01  0.000e+00  1.608e-15  1.543e-02  9.613e+01  6.229e+03  7.292e+04
  1   6   1  0.2000    729  0.1000  0.0000  0.5000  1.543e-02  9.859e+01  0.000e+00  7.109e-16  1.543e-02  9.859e+01  6.388e+03  7.292e+04
  1   6   1  0.1429   1369  0.1000  0.0000  0.5000  1.543e-02  9.928e+01  0.000e+00  8.412e-16  1.543e-02  9.928e+01  6.433e+03  7.292e+04
  1   6   1  0.1111   2209  0.1000  0.0000  0.5000  1.543e-02  9.956e+01  0.000e+00  1.687e-15  1.543e-02  9.956e+01  6.452e+03  7.292e+04
  1   6   1  0.0909   3249  0.1000  0.0000  0.5000  1.543e-02  9.971e+01  0.000e+00  2.118e-15  1.543e-02  9.971e+01  6.461e+03  7.292e+04];
  M81h=[
  1   8   1  0.3333    529  0.1000  0.0000  0.5000  5.776e-04  9.743e+01  0.000e+00  1.119e-15  5.776e-04  9.743e+01  1.687e+05  1.025e+06
  1   8   1  0.2000   1369  0.1000  0.0000  0.5000  5.776e-04  9.907e+01  0.000e+00  1.254e-15  5.776e-04  9.907e+01  1.715e+05  1.025e+06
  1   8   1  0.1429   2601  0.1000  0.0000  0.5000  5.776e-04  9.952e+01  0.000e+00  2.000e-15  5.776e-04  9.952e+01  1.723e+05  1.025e+06
  1   8   1  0.1111   4225  0.1000  0.0000  0.5000  5.776e-04  9.971e+01  0.000e+00  1.762e-15  5.776e-04  9.971e+01  1.726e+05  1.025e+06
  1   8   1  0.0909   6241  0.1000  0.0000  0.5000  5.776e-04  9.981e+01  0.000e+00  1.528e-14  5.776e-04  9.981e+01  1.728e+05  1.025e+06];
  M101h=[
  1  10   1  0.3333    841  0.1000  0.0000  0.5000  1.317e-05  9.812e+01  0.000e+00  8.223e-16  1.317e-05  9.812e+01  7.451e+06  2.724e+07 
  1  10   1  0.2000   2209  0.1000  0.0000  0.5000  1.317e-05  9.932e+01  0.000e+00  1.506e-15  1.317e-05  9.932e+01  7.542e+06  2.724e+07 
  1  10   1  0.1429   4225  0.1000  0.0000  0.5000  1.317e-05  9.965e+01  0.000e+00  4.070e-15  1.317e-05  9.965e+01  7.568e+06  2.724e+07 
  1  10   1  0.1111   6889  0.1000  0.0000  0.5000  1.317e-05  9.979e+01  0.000e+00  2.098e-15  1.317e-05  9.979e+01  7.578e+06  2.724e+07
  1  10   1  0.0909  10201  0.1000  0.0000  0.5000  1.317e-05  9.986e+01  0.000e+00  2.227e-15  1.317e-05  9.986e+01  7.583e+06  2.724e+07]; 
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
%loglog(M21h(end-2:end,4),1e5*M21h(end-2:end,4).^(-2),'--k');
%text(0.15,6e6,'h^{-2}','FontSize',12);
xlabel('h');
title('k=1, \beta = 0, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta0_dt01_DIR.png')
%
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[
  1   2   1  0.3333     25  0.1000  0.0000  0.5000  5.000e-01  7.656e+01  0.000e+00  0.000e+00  5.000e-01  7.656e+01  1.531e+02  3.000e+02
  1   2   1  0.2000     49  0.1000  0.0000  0.5000  5.000e-01  9.068e+01  0.000e+00  2.806e-15  5.000e-01  9.068e+01  1.814e+02  3.000e+02
  1   2   1  0.1429     81  0.1000  0.0000  0.5000  5.000e-01  9.511e+01  0.000e+00  4.138e-15  5.000e-01  9.511e+01  1.902e+02  3.000e+02
  1   2   1  0.1111    121  0.1000  0.0000  0.5000  5.000e-01  9.701e+01  0.000e+00  3.991e-15  5.000e-01  9.701e+01  1.940e+02  3.000e+02
  1   2   1  0.0909    169  0.1000  0.0000  0.5000  5.000e-01  9.798e+01  0.000e+00  3.028e-15  5.000e-01  9.798e+01  1.960e+02  3.000e+02];
  M43h=[
  1   4   3  0.3333     49  0.1000  0.0000  0.5000  1.607e-01  7.669e+01  0.000e+00  1.200e-15  1.607e-01  7.669e+01  4.773e+02  1.455e+03
  1   4   3  0.2000     81  0.1000  0.0000  0.5000  1.794e-01  8.699e+01  0.000e+00  1.626e-15  1.794e-01  8.699e+01  4.848e+02  1.636e+03 
  1   4   3  0.1429    121  0.1000  0.0000  0.5000  1.861e-01  9.242e+01  0.000e+00  6.153e-15  1.861e-01  9.242e+01  4.967e+02  1.590e+03
  1   4   3  0.1111    169  0.1000  0.0000  0.5000  1.893e-01  9.519e+01  0.000e+00  2.220e-15  1.893e-01  9.519e+01  5.027e+02  1.589e+03
  1   4   3  0.0909    225  0.1000  0.0000  0.5000  1.912e-01  9.671e+01  0.000e+00  2.003e-15  1.912e-01  9.671e+01  5.059e+02  1.588e+03]; 
  M65h=[
  1   6   5  0.3333     81  0.1000  0.0000  0.5000  3.681e-02  8.039e+01  0.000e+00  2.809e-15  3.681e-02  8.039e+01  2.184e+03  1.501e+04
  1   6   5  0.2000    121  0.1000  0.0000  0.5000  5.479e-02  8.683e+01  0.000e+00  2.574e-15  5.479e-02  8.683e+01  1.585e+03  7.854e+03
  1   6   5  0.1429    169  0.1000  0.0000  0.5000  6.278e-02  9.107e+01  0.000e+00  2.878e-15  6.278e-02  9.107e+01  1.451e+03  8.508e+03
  1   6   5  0.1111    225  0.1000  0.0000  0.5000  6.633e-02  9.387e+01  0.000e+00  2.203e-15  6.633e-02  9.387e+01  1.415e+03  8.159e+03
  1   6   5  0.0909    289  0.1000  0.0000  0.5000  6.819e-02  9.564e+01  0.000e+00  2.350e-15  6.819e-02  9.564e+01  1.402e+03  8.134e+03];
  M87h=[
  1   8   7  0.3333    121  0.1000  0.0000  0.5000  4.685e-03  8.332e+01  0.000e+00  3.461e-15  4.685e-03  8.332e+01  1.778e+04  1.799e+05
  1   8   7  0.2000    169  0.1000  0.0000  0.5000  1.289e-02  8.775e+01  0.000e+00  1.115e-14  1.289e-02  8.775e+01  6.806e+03  7.256e+04
  1   8   7  0.1429    225  0.1000  0.0000  0.5000  1.865e-02  9.088e+01  0.000e+00  1.165e-14  1.865e-02  9.088e+01  4.873e+03  4.328e+04
  1   8   7  0.1111    289  0.1000  0.0000  0.5000  2.166e-02  9.320e+01  0.000e+00  5.989e-15  2.166e-02  9.320e+01  4.303e+03  4.552e+04
  1   8   7  0.0909    361  0.1000  0.0000  0.5000  2.317e-02  9.490e+01  0.000e+00  5.730e-15  2.317e-02  9.490e+01  4.096e+03  4.324e+04]; 
  M109h=[
  1  10   9  0.3333    169  0.1000  0.0000  0.5000  1.333e-04  8.557e+01  0.000e+00  2.275e-15  1.333e-04  8.557e+01  6.420e+05  2.322e+06
  1  10   9  0.2000    225  0.1000  0.0000  0.5000  6.099e-04  8.879e+01  0.000e+00  2.256e-15  6.099e-04  8.879e+01  1.456e+05  8.583e+05 
  1  10   9  0.1429    289  0.1000  0.0000  0.5000  1.997e-03  9.120e+01  0.000e+00  2.364e-15  1.997e-03  9.120e+01  4.566e+04  3.603e+05 
  1  10   9  0.1111    361  0.1000  0.0000  0.5000  4.014e-03  9.304e+01  0.000e+00  3.426e-15  4.014e-03  9.304e+01  2.318e+04  2.488e+05 
  1  10   9  0.0909    441  0.1000  0.0000  0.5000  5.490e-03  9.450e+01  0.000e+00  7.243e-15  5.490e-03  9.450e+01  1.721e+04  2.553e+05];
figure(2)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10','Location','northeast');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta0_dt01_DIR.png')
%
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  1   2   1  0.3333     25  0.1000  0.0000  0.5000  5.000e-01  7.656e+01  0.000e+00  0.000e+00  5.000e-01  7.656e+01  1.531e+02  3.000e+02
  1   4   1  0.3333    121  0.1000  0.0000  0.5000  9.375e-02  9.286e+01  0.000e+00  1.560e-15  9.375e-02  9.286e+01  9.905e+02  4.696e+03
  1   6   1  0.3333    289  0.1000  0.0000  0.5000  1.543e-02  9.613e+01  0.000e+00  1.608e-15  1.543e-02  9.613e+01  6.229e+03  7.292e+04
  1   8   1  0.3333    529  0.1000  0.0000  0.5000  5.776e-04  9.743e+01  0.000e+00  1.119e-15  5.776e-04  9.743e+01  1.687e+05  1.025e+06
  1  10   1  0.3333    841  0.1000  0.0000  0.5000  1.317e-05  9.812e+01  0.000e+00  8.223e-16  1.317e-05  9.812e+01  7.451e+06  2.724e+07 
  1  12   1  0.3333   1225  0.1000  0.0000  0.5000  2.886e-07  9.853e+01  0.000e+00  5.918e-16  2.886e-07  9.853e+01  3.414e+08  1.371e+09];
Mp115=[
  1   2   1  0.2000     49  0.1000  0.0000  0.5000  5.000e-01  9.068e+01  0.000e+00  2.806e-15  5.000e-01  9.068e+01  1.814e+02  3.000e+02
  1   4   1  0.2000    289  0.1000  0.0000  0.5000  9.375e-02  9.736e+01  0.000e+00  3.323e-15  9.375e-02  9.736e+01  1.039e+03  4.696e+03 
  1   6   1  0.2000    729  0.1000  0.0000  0.5000  1.543e-02  9.859e+01  0.000e+00  7.109e-16  1.543e-02  9.859e+01  6.388e+03  7.292e+04
  1   8   1  0.2000   1369  0.1000  0.0000  0.5000  5.776e-04  9.907e+01  0.000e+00  1.254e-15  5.776e-04  9.907e+01  1.715e+05  1.025e+06
  1  10   1  0.2000   2209  0.1000  0.0000  0.5000  1.317e-05  9.932e+01  0.000e+00  1.506e-15  1.317e-05  9.932e+01  7.542e+06  2.724e+07 
  1  12   1  0.2000   3249  0.1000  0.0000  0.5000  2.886e-07  9.947e+01  0.000e+00  2.567e-15  2.886e-07  9.947e+01  3.446e+08  1.371e+09];
Mp117=[
  1   2   1  0.1429     81  0.1000  0.0000  0.5000  5.000e-01  9.511e+01  0.000e+00  4.138e-15  5.000e-01  9.511e+01  1.902e+02  3.000e+02
  1   4   1  0.1429    529  0.1000  0.0000  0.5000  9.375e-02  9.865e+01  0.000e+00  1.037e-15  9.375e-02  9.865e+01  1.052e+03  4.696e+03 
  1   6   1  0.1429   1369  0.1000  0.0000  0.5000  1.543e-02  9.928e+01  0.000e+00  8.412e-16  1.543e-02  9.928e+01  6.433e+03  7.292e+04
  1   8   1  0.1429   2601  0.1000  0.0000  0.5000  5.776e-04  9.952e+01  0.000e+00  2.000e-15  5.776e-04  9.952e+01  1.723e+05  1.025e+06
  1  10   1  0.1429   4225  0.1000  0.0000  0.5000  1.317e-05  9.965e+01  0.000e+00  4.070e-15  1.317e-05  9.965e+01  7.568e+06  2.724e+07
  1  12   1  0.1429   6241  0.1000  0.0000  0.5000  2.886e-07  9.973e+01  0.000e+00  2.282e-15  2.886e-07  9.973e+01  3.455e+08  1.371e+09];
Mp119=[
  1   2   1  0.1111    121  0.1000  0.0000  0.5000  5.000e-01  9.701e+01  0.000e+00  3.991e-15  5.000e-01  9.701e+01  1.940e+02  3.000e+02
  1   4   1  0.1111    841  0.1000  0.0000  0.5000  9.375e-02  9.918e+01  0.000e+00  1.487e-15  9.375e-02  9.918e+01  1.058e+03  4.696e+03  
  1   6   1  0.1111   2209  0.1000  0.0000  0.5000  1.543e-02  9.956e+01  0.000e+00  1.687e-15  1.543e-02  9.956e+01  6.452e+03  7.292e+04
  1   8   1  0.1111   4225  0.1000  0.0000  0.5000  5.776e-04  9.971e+01  0.000e+00  1.762e-15  5.776e-04  9.971e+01  1.726e+05  1.025e+06
  1  10   1  0.1111   6889  0.1000  0.0000  0.5000  1.317e-05  9.979e+01  0.000e+00  2.098e-15  1.317e-05  9.979e+01  7.578e+06  2.724e+07
  1  12   1  0.1111  10201  0.1000  0.0000  0.5000  2.886e-07  9.984e+01  0.000e+00  2.176e-15  2.886e-07  9.984e+01  3.459e+08  1.371e+09];
figure(3)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), 10*Mp113(:,2).^-1.*8.^Mp113(:,2),'--k');
text(6,8e6,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');

xlabel('p');
title('k=1, \beta = 0, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta0_dt01_DIR.png')
%
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  1   2   1  0.3333     25  0.1000  0.0000  0.5000  5.000e-01  7.656e+01  0.000e+00  0.000e+00  5.000e-01  7.656e+01  1.531e+02  3.000e+02
  1   4   3  0.3333     49  0.1000  0.0000  0.5000  1.607e-01  7.669e+01  0.000e+00  1.200e-15  1.607e-01  7.669e+01  4.773e+02  1.455e+03
  1   6   5  0.3333     81  0.1000  0.0000  0.5000  3.681e-02  8.039e+01  0.000e+00  2.809e-15  3.681e-02  8.039e+01  2.184e+03  1.501e+04
  1   8   7  0.3333    121  0.1000  0.0000  0.5000  4.685e-03  8.332e+01  0.000e+00  3.461e-15  4.685e-03  8.332e+01  1.778e+04  1.799e+05
  1  10   9  0.3333    169  0.1000  0.0000  0.5000  1.333e-04  8.557e+01  0.000e+00  2.275e-15  1.333e-04  8.557e+01  6.420e+05  2.322e+06
  1  12  11  0.3333    225  0.1000  0.0000  0.5000  3.407e-06  8.731e+01  0.000e+00  5.384e-15  3.407e-06  8.731e+01  2.563e+07  6.251e+07];
Mpk15=[
  1   2   1  0.2000     49  0.1000  0.0000  0.5000  5.000e-01  9.068e+01  0.000e+00  2.806e-15  5.000e-01  9.068e+01  1.814e+02  3.000e+02
  1   4   3  0.2000     81  0.1000  0.0000  0.5000  1.794e-01  8.699e+01  0.000e+00  1.626e-15  1.794e-01  8.699e+01  4.848e+02  1.636e+03
  1   6   5  0.2000    121  0.1000  0.0000  0.5000  5.479e-02  8.683e+01  0.000e+00  2.574e-15  5.479e-02  8.683e+01  1.585e+03  7.854e+03
  1   8   7  0.2000    169  0.1000  0.0000  0.5000  1.289e-02  8.775e+01  0.000e+00  1.115e-14  1.289e-02  8.775e+01  6.806e+03  7.256e+04
  1  10   9  0.2000    225  0.1000  0.0000  0.5000  6.099e-04  8.879e+01  0.000e+00  2.256e-15  6.099e-04  8.879e+01  1.456e+05  8.583e+05
  1  12  11  0.2000    289  0.1000  0.0000  0.5000  1.807e-05  8.974e+01  0.000e+00  6.647e-15  1.807e-05  8.974e+01  4.967e+06  1.118e+07];
Mpk17=[
  1   2   1  0.1429     81  0.1000  0.0000  0.5000  5.000e-01  9.511e+01  0.000e+00  4.138e-15  5.000e-01  9.511e+01  1.902e+02  3.000e+02
  1   4   3  0.1429    121  0.1000  0.0000  0.5000  1.861e-01  9.242e+01  0.000e+00  6.153e-15  1.861e-01  9.242e+01  4.967e+02  1.590e+03
  1   6   5  0.1429    169  0.1000  0.0000  0.5000  6.278e-02  9.107e+01  0.000e+00  2.878e-15  6.278e-02  9.107e+01  1.451e+03  8.508e+03
  1   8   7  0.1429    225  0.1000  0.0000  0.5000  1.865e-02  9.088e+01  0.000e+00  1.165e-14  1.865e-02  9.088e+01  4.873e+03  4.328e+04
  1  10   9  0.1429    289  0.1000  0.0000  0.5000  1.997e-03  9.120e+01  0.000e+00  2.364e-15  1.997e-03  9.120e+01  4.566e+04  3.603e+05 
  1  12  11  0.1429    361  0.1000  0.0000  0.5000  7.716e-05  9.165e+01  0.000e+00  5.416e-15  7.716e-05  9.165e+01  1.188e+06  4.339e+06]; 
 Mpk19=[
  1   2   1  0.1111    121  0.1000  0.0000  0.5000  5.000e-01  9.701e+01  0.000e+00  3.991e-15  5.000e-01  9.701e+01  1.940e+02  3.000e+02 
  1   4   3  0.1111    169  0.1000  0.0000  0.5000  1.893e-01  9.519e+01  0.000e+00  2.220e-15  1.893e-01  9.519e+01  5.027e+02  1.589e+03
  1   6   5  0.1111    225  0.1000  0.0000  0.5000  6.633e-02  9.387e+01  0.000e+00  2.203e-15  6.633e-02  9.387e+01  1.415e+03  8.159e+03
  1   8   7  0.1111    289  0.1000  0.0000  0.5000  2.166e-02  9.320e+01  0.000e+00  5.989e-15  2.166e-02  9.320e+01  4.303e+03  4.552e+04
  1  10   9  0.1111    361  0.1000  0.0000  0.5000  4.014e-03  9.304e+01  0.000e+00  3.426e-15  4.014e-03  9.304e+01  2.318e+04  2.488e+05 
  1  12  11  0.1111    441  0.1000  0.0000  0.5000  2.375e-04  9.316e+01  0.000e+00  1.400e-14  2.375e-04  9.316e+01  3.923e+05  1.853e+06]; 
Mpk111=[
  1   2   1  0.0909    169  0.1000  0.0000  0.5000  5.000e-01  9.798e+01  0.000e+00  3.028e-15  5.000e-01  9.798e+01  1.960e+02  3.000e+02
  1   4   3  0.0909    225  0.1000  0.0000  0.5000  1.912e-01  9.671e+01  0.000e+00  2.003e-15  1.912e-01  9.671e+01  5.059e+02  1.588e+03 
  1   6   5  0.0909    289  0.1000  0.0000  0.5000  6.819e-02  9.564e+01  0.000e+00  2.350e-15  6.819e-02  9.564e+01  1.402e+03  8.134e+03
  1   8   7  0.0909    361  0.1000  0.0000  0.5000  2.317e-02  9.490e+01  0.000e+00  5.730e-15  2.317e-02  9.490e+01  4.096e+03  4.324e+04 
  1  10   9  0.0909    441  0.1000  0.0000  0.5000  5.490e-03  9.450e+01  0.000e+00  7.243e-15  5.490e-03  9.450e+01  1.721e+04  2.553e+05
  1  12  11  0.0909    529  0.1000  0.0000  0.5000  4.614e-04  9.438e+01  0.000e+00  3.717e-15  4.614e-04  9.438e+01  2.046e+05  1.503e+06]; 
figure(4)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-3:end,2), 0.6*Mpk13(end-3:end,2).^-1.*8.^Mpk13(end-3:end,2),'--k');
semilogy(Mpk13(end-3:end,2), Mpk13(end-3:end,2).^-1.*4.^Mpk13(end-3:end,2),'--k');
text(9,1e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(9,1e4,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta0_dt01_DIR.png')
%
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  1  12   1  0.3333   1225  0.1000  0.0000  0.5000  2.886e-07  9.853e+01  0.000e+00  5.918e-16  2.886e-07  9.853e+01  3.414e+08  1.371e+09
  1  12   2  0.3333   1089  0.1000  0.0000  0.5000  4.452e-07  9.817e+01  0.000e+00  6.941e-16  4.452e-07  9.817e+01  2.205e+08  8.247e+08
  1  12   3  0.3333    961  0.1000  0.0000  0.5000  8.231e-07  9.781e+01  0.000e+00  7.592e-16  8.231e-07  9.781e+01  1.188e+08  4.591e+08 
  1  12   4  0.3333    841  0.1000  0.0000  0.5000  2.074e-06  9.741e+01  0.000e+00  1.044e-15  2.074e-06  9.741e+01  4.697e+07  1.952e+08
  1  12   5  0.3333    729  0.1000  0.0000  0.5000  6.744e-06  9.694e+01  0.000e+00  8.229e-16  6.744e-06  9.694e+01  1.437e+07  8.185e+07
  1  12   6  0.3333    625  0.1000  0.0000  0.5000  2.714e-05  9.635e+01  0.000e+00  8.808e-16  2.714e-05  9.635e+01  3.551e+06  3.502e+07 
  1  12   7  0.3333    529  0.1000  0.0000  0.5000  1.031e-04  9.528e+01  0.000e+00  9.992e-16  1.031e-04  9.528e+01  9.241e+05  9.989e+06 
  1  12   8  0.3333    441  0.1000  0.0000  0.5000  2.041e-04  9.395e+01  0.000e+00  1.230e-15  2.041e-04  9.395e+01  4.604e+05  3.998e+06 
  1  12   9  0.3333    361  0.1000  0.0000  0.5000  1.483e-04  9.229e+01  0.000e+00  1.542e-15  1.483e-04  9.229e+01  6.223e+05  3.223e+06
  1  12  10  0.3333    289  0.1000  0.0000  0.5000  2.918e-05  9.014e+01  0.000e+00  2.901e-15  2.918e-05  9.014e+01  3.089e+06  8.980e+06
  1  12  11  0.3333    225  0.1000  0.0000  0.5000  3.407e-06  8.731e+01  0.000e+00  5.384e-15  3.407e-06  8.731e+01  2.563e+07  6.251e+07]; 
M12k15=[
  1  12   1  0.2000   3249  0.1000  0.0000  0.5000  2.886e-07  9.947e+01  0.000e+00  2.567e-15  2.886e-07  9.947e+01  3.446e+08  1.371e+09
  1  12   2  0.2000   2809  0.1000  0.0000  0.5000  4.507e-07  9.934e+01  0.000e+00  1.811e-15  4.507e-07  9.934e+01  2.204e+08  8.246e+08
  1  12   3  0.2000   2401  0.1000  0.0000  0.5000  8.355e-07  9.920e+01  0.000e+00  1.739e-15  8.355e-07  9.920e+01  1.187e+08  4.587e+08
  1  12   4  0.2000   2025  0.1000  0.0000  0.5000  2.104e-06  9.905e+01  0.000e+00  5.024e-15  2.104e-06  9.905e+01  4.708e+07  1.947e+08
  1  12   5  0.2000   1681  0.1000  0.0000  0.5000  6.871e-06  9.887e+01  0.000e+00  7.668e-15  6.871e-06  9.887e+01  1.439e+07  8.133e+07 
  1  12   6  0.2000   1369  0.1000  0.0000  0.5000  2.808e-05  9.863e+01  0.000e+00  5.075e-15  2.808e-05  9.863e+01  3.512e+06  3.451e+07
  1  12   7  0.2000   1089  0.1000  0.0000  0.5000  1.148e-04  9.809e+01  0.000e+00  1.010e-15  1.148e-04  9.809e+01  8.544e+05  9.647e+06 
  1  12   8  0.2000    841  0.1000  0.0000  0.5000  2.929e-04  9.732e+01  0.000e+00  1.992e-15  2.929e-04  9.732e+01  3.323e+05  3.932e+06
  1  12   9  0.2000    625  0.1000  0.0000  0.5000  4.566e-04  9.589e+01  0.000e+00  2.585e-15  4.566e-04  9.589e+01  2.100e+05  2.398e+06 
  1  12  10  0.2000    441  0.1000  0.0000  0.5000  2.999e-04  9.352e+01  0.000e+00  3.509e-15  2.999e-04  9.352e+01  3.118e+05  2.099e+06 
  1  12  11  0.2000    289  0.1000  0.0000  0.5000  1.807e-05  8.974e+01  0.000e+00  6.647e-15  1.807e-05  8.974e+01  4.967e+06  1.118e+07];
M12k19=[
  1  12   1  0.1111  10201  0.1000  0.0000  0.5000  2.886e-07  9.984e+01  0.000e+00  2.176e-15  2.886e-07  9.984e+01  3.459e+08  1.371e+09
  1  12   2  0.1111   8649  0.1000  0.0000  0.5000  4.509e-07  9.979e+01  0.000e+00  1.978e-15  4.509e-07  9.979e+01  2.213e+08  8.246e+08
  1  12   3  0.1111   7225  0.1000  0.0000  0.5000  8.357e-07  9.975e+01  0.000e+00  3.356e-15  8.357e-07  9.975e+01  1.194e+08  4.587e+08 
  1  12   4  0.1111   5929  0.1000  0.0000  0.5000  2.104e-06  9.971e+01  0.000e+00  3.110e-15  2.104e-06  9.971e+01  4.738e+07  1.947e+08
  1  12   5  0.1111   4761  0.1000  0.0000  0.5000  6.872e-06  9.965e+01  0.000e+00  3.162e-15  6.872e-06  9.965e+01  1.450e+07  8.133e+07 
  1  12   6  0.1111   3721  0.1000  0.0000  0.5000  2.810e-05  9.957e+01  0.000e+00  3.561e-15  2.810e-05  9.957e+01  3.544e+06  3.451e+07
  1  12   7  0.1111   2809  0.1000  0.0000  0.5000  1.153e-04  9.939e+01  0.000e+00  3.371e-15  1.153e-04  9.939e+01  8.618e+05  9.640e+06
  1  12   8  0.1111   2025  0.1000  0.0000  0.5000  3.034e-04  9.912e+01  0.000e+00  5.042e-15  3.034e-04  9.912e+01  3.267e+05  3.918e+06
  1  12   9  0.1111   1369  0.1000  0.0000  0.5000  5.499e-04  9.852e+01  0.000e+00  2.703e-15  5.499e-04  9.852e+01  1.792e+05  2.335e+06 
  1  12  10  0.1111    841  0.1000  0.0000  0.5000  7.133e-04  9.706e+01  0.000e+00  4.638e-15  7.133e-04  9.706e+01  1.361e+05  1.701e+06
  1  12  11  0.1111    441  0.1000  0.0000  0.5000  2.375e-04  9.316e+01  0.000e+00  1.400e-14  2.375e-04  9.316e+01  3.923e+05  1.853e+06];
figure(5)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta0_dt01_DIR.png')
% 
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% 
% CB DIRICHLET (ibc=1) - Beta=0.5
% 
% ibc p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  1   2   1  0.3333     25  0.1000  0.5000  0.5000  5.000e-01  8.444e+01  0.000e+00  3.331e-16  5.000e-01  8.444e+01  1.689e+02  2.581e+02
  1   2   1  0.2000     49  0.1000  0.5000  0.5000  5.000e-01  9.977e+01  0.000e+00  2.297e-15  5.000e-01  9.977e+01  1.995e+02  2.625e+02
  1   2   1  0.1429     81  0.1000  0.5000  0.5000  5.000e-01  1.468e+02  0.000e+00  1.149e-14  5.000e-01  1.468e+02  2.935e+02  3.597e+02
  1   2   1  0.1111    121  0.1000  0.5000  0.5000  5.000e-01  2.112e+02  0.000e+00  1.559e-14  5.000e-01  2.112e+02  4.225e+02  6.204e+02
  1   2   1  0.0909    169  0.1000  0.5000  0.5000  5.000e-01  2.915e+02  0.000e+00  9.277e-15  5.000e-01  2.915e+02  5.830e+02  9.810e+02];
  M41h=[
  1   4   1  0.3333    121  0.1000  0.5000  0.5000  9.375e-02  1.064e+02  0.000e+00  3.419e-15  9.375e-02  1.064e+02  1.135e+03  3.828e+03
  1   4   1  0.2000    289  0.1000  0.5000  0.5000  9.375e-02  1.884e+02  0.000e+00  1.607e-13  9.375e-02  1.884e+02  2.009e+03  7.764e+03
  1   4   1  0.1429    529  0.1000  0.5000  0.5000  9.375e-02  3.310e+02  0.000e+00  1.309e+01  9.375e-02  3.310e+02  3.531e+03  1.461e+04
  1   4   1  0.1111    841  0.1000  0.5000  0.5000  9.375e-02  5.231e+02  0.000e+00  3.004e+01  9.375e-02  5.231e+02  5.580e+03  2.384e+04  
  1   4   1  0.0909   1225  0.1000  0.5000  0.5000  9.375e-02  7.632e+02  0.000e+00  4.913e+01  9.375e-02  7.632e+02  8.140e+03  3.561e+04];
  M61h=[
  1   6   1  0.3333    289  0.1000  0.5000  0.5000  1.543e-02  1.475e+02  0.000e+00  4.568e+00  1.543e-02  1.475e+02  9.556e+03  5.276e+04 
  1   6   1  0.2000    729  0.1000  0.5000  0.5000  1.543e-02  3.193e+02  0.000e+00  9.215e+00  1.543e-02  3.193e+02  2.069e+04  1.397e+05
  1   6   1  0.1429   1369  0.1000  0.5000  0.5000  1.543e-02  5.928e+02  0.000e+00  4.650e+01  1.543e-02  5.928e+02  3.841e+04  2.717e+05 
  1   6   1  0.1111   2209  0.1000  0.5000  0.5000  1.543e-02  9.593e+02  0.000e+00  8.678e+01  1.543e-02  9.593e+02  6.216e+04  4.500e+05
  1   6   1  0.0909   3249  0.1000  0.5000  0.5000  1.543e-02  1.417e+03  0.000e+00  1.371e+02  1.543e-02  1.417e+03  9.185e+04  6.832e+05];
  M81h=[
  1   8   1  0.3333    529  0.1000  0.5000  0.5000  2.403e-03  2.046e+02  0.000e+00  1.064e+01  2.403e-03  2.046e+02  8.512e+04  7.122e+05
  1   8   1  0.2000   1369  0.1000  0.5000  0.5000  2.403e-03  4.925e+02  0.000e+00  4.660e+01  2.403e-03  4.925e+02  2.049e+05  1.932e+06
  1   8   1  0.1429   2601  0.1000  0.5000  0.5000  2.403e-03  9.246e+02  0.000e+00  1.022e+02  2.403e-03  9.246e+02  3.847e+05  3.739e+06
  1   8   1  0.1111   4225  0.1000  0.5000  0.5000  2.403e-03  1.501e+03  0.000e+00  1.758e+02  2.403e-03  1.501e+03  6.245e+05  6.250e+06
  1   8   1  0.0909   6241  0.1000  0.5000  0.5000  2.403e-03  2.221e+03  0.000e+00  2.663e+02  2.403e-03  2.221e+03  9.241e+05  9.390e+06];
  M101h=[
  1  10   1  0.3333    841  0.1000  0.5000  0.5000  3.629e-04  2.771e+02  0.000e+00  2.111e+01  3.629e-04  2.771e+02  7.636e+05  8.018e+06 
  1  10   1  0.2000   2209  0.1000  0.5000  0.5000  3.629e-04  6.913e+02  0.000e+00  9.419e+01  3.629e-04  6.913e+02  1.905e+06  2.196e+07  
  1  10   1  0.1429   4225  0.1000  0.5000  0.5000  3.629e-04  1.315e+03  0.000e+00  1.964e+02  3.629e-04  1.315e+03  3.624e+06  4.288e+07
  1  10   1  0.1111   6889  0.1000  0.5000  0.5000  3.629e-04  2.149e+03  0.000e+00  3.320e+02  3.629e-04  2.149e+03  5.923e+06  7.095e+07
  1  10   1  0.0909  10201  0.1000  0.5000  0.5000  3.629e-04  3.192e+03  0.000e+00  5.014e+02  3.629e-04  3.192e+03  8.796e+06  1.064e+08];  
figure(6)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
loglog(M21h(end-2:end,4),2e3*M21h(end-2:end,4).^(-2),'--k');
text(0.15,1e5,'h^{-2}','FontSize',12);
title('k=1, \beta = 0.5, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta05_dt01_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[
  1   2   1  0.3333     25  0.1000  0.5000  0.5000  5.000e-01  8.444e+01  0.000e+00  3.331e-16  5.000e-01  8.444e+01  1.689e+02  2.581e+02
  1   2   1  0.2000     49  0.1000  0.5000  0.5000  5.000e-01  9.977e+01  0.000e+00  2.297e-15  5.000e-01  9.977e+01  1.995e+02  2.625e+02
  1   2   1  0.1429     81  0.1000  0.5000  0.5000  5.000e-01  1.468e+02  0.000e+00  1.149e-14  5.000e-01  1.468e+02  2.935e+02  3.597e+02
  1   2   1  0.1111    121  0.1000  0.5000  0.5000  5.000e-01  2.112e+02  0.000e+00  1.559e-14  5.000e-01  2.112e+02  4.225e+02  6.204e+02
  1   2   1  0.0909    169  0.1000  0.5000  0.5000  5.000e-01  2.915e+02  0.000e+00  9.277e-15  5.000e-01  2.915e+02  5.830e+02  9.810e+02];
  M43h=[
  1   4   3  0.3333     49  0.1000  0.5000  0.5000  1.607e-01  9.511e+01  0.000e+00  1.984e-15  1.607e-01  9.511e+01  5.919e+02  1.284e+03
  1   4   3  0.2000     81  0.1000  0.5000  0.5000  1.794e-01  1.656e+02  0.000e+00  2.588e-15  1.794e-01  1.656e+02  9.230e+02  1.866e+03 
  1   4   3  0.1429    121  0.1000  0.5000  0.5000  1.861e-01  2.830e+02  0.000e+00  6.012e-15  1.861e-01  2.830e+02  1.521e+03  3.149e+03 
  1   4   3  0.1111    169  0.1000  0.5000  0.5000  1.893e-01  4.414e+02  0.000e+00  1.118e-14  1.893e-01  4.414e+02  2.331e+03  4.946e+03
  1   4   3  0.0909    225  0.1000  0.5000  0.5000  1.912e-01  6.402e+02  0.000e+00  8.137e-15  1.912e-01  6.402e+02  3.349e+03  6.752e+03];
  M65h=[
  1   6   5  0.3333     81  0.1000  0.5000  0.5000  3.681e-02  1.337e+02  0.000e+00  1.376e-14  3.681e-02  1.337e+02  3.631e+03  9.654e+03
  1   6   5  0.2000    121  0.1000  0.5000  0.5000  5.479e-02  2.924e+02  0.000e+00  6.267e-15  5.479e-02  2.924e+02  5.336e+03  1.044e+04
  1   6   5  0.1429    169  0.1000  0.5000  0.5000  6.278e-02  5.345e+02  0.000e+00  1.053e-14  6.278e-02  5.345e+02  8.514e+03  1.871e+04
  1   6   5  0.1111    225  0.1000  0.5000  0.5000  6.633e-02  8.584e+02  0.000e+00  2.138e-14  6.633e-02  8.584e+02  1.294e+04  3.081e+04
  1   6   5  0.0909    289  0.1000  0.5000  0.5000  6.819e-02  1.264e+03  0.000e+00  3.222e-14  6.819e-02  1.264e+03  1.853e+04  4.621e+04];
  M87h=[
  1   8   7  0.3333    121  0.1000  0.5000  0.5000  6.845e-03  1.946e+02  0.000e+00  5.255e-15  6.845e-03  1.946e+02  2.843e+04  8.080e+04
  1   8   7  0.2000    169  0.1000  0.5000  0.5000  1.289e-02  4.677e+02  0.000e+00  1.494e-14  1.289e-02  4.677e+02  3.627e+04  9.217e+04
  1   8   7  0.1429    225  0.1000  0.5000  0.5000  1.865e-02  8.794e+02  0.000e+00  2.102e-14  1.865e-02  8.794e+02  4.715e+04  1.202e+05
  1   8   7  0.1111    289  0.1000  0.5000  0.5000  2.166e-02  1.429e+03  0.000e+00  1.692e-14  2.166e-02  1.429e+03  6.599e+04  1.897e+05
  1   8   7  0.0909    361  0.1000  0.5000  0.5000  2.317e-02  2.116e+03  0.000e+00  6.595e-14  2.317e-02  2.116e+03  9.134e+04  2.804e+05];
  M109h=[
  1  10   9  0.3333    169  0.1000  0.5000  0.5000  8.749e-04  2.740e+02  0.000e+00  3.256e-14  8.749e-04  2.740e+02  3.131e+05  9.972e+05
  1  10   9  0.2000    225  0.1000  0.5000  0.5000  2.470e-03  6.905e+02  0.000e+00  1.487e-14  2.470e-03  6.905e+02  2.796e+05  9.021e+05 
  1  10   9  0.1429    289  0.1000  0.5000  0.5000  4.469e-03  1.317e+03  0.000e+00  2.357e-14  4.469e-03  1.317e+03  2.946e+05  8.854e+05 
  1  10   9  0.1111    361  0.1000  0.5000  0.5000  6.335e-03  2.152e+03  0.000e+00  1.094e-13  6.335e-03  2.152e+03  3.397e+05  1.070e+06 
  1  10   9  0.0909    441  0.1000  0.5000  0.5000  7.409e-03  3.197e+03  0.000e+00  1.740e-14  7.409e-03  3.197e+03  4.315e+05  1.522e+06];
figure(7)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
loglog(M21h(end-2:end,4),1e3*M21h(end-2:end,4).^(-2),'--k');
text(0.15,6e4,'h^{-2}','FontSize',12);
title('k=p-1, \beta = 0.5, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta05_dt01_DIR.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  1   2   1  0.3333     25  0.1000  0.5000  0.5000  5.000e-01  8.444e+01  0.000e+00  3.331e-16  5.000e-01  8.444e+01  1.689e+02  2.581e+02
  1   4   1  0.3333    121  0.1000  0.5000  0.5000  9.375e-02  1.064e+02  0.000e+00  3.419e-15  9.375e-02  1.064e+02  1.135e+03  3.828e+03
  1   6   1  0.3333    289  0.1000  0.5000  0.5000  1.543e-02  1.475e+02  0.000e+00  4.568e+00  1.543e-02  1.475e+02  9.556e+03  5.276e+04
  1   8   1  0.3333    529  0.1000  0.5000  0.5000  2.403e-03  2.046e+02  0.000e+00  1.064e+01  2.403e-03  2.046e+02  8.512e+04  7.122e+05
  1  10   1  0.3333    841  0.1000  0.5000  0.5000  3.629e-04  2.771e+02  0.000e+00  2.111e+01  3.629e-04  2.771e+02  7.636e+05  8.018e+06
  1  12   1  0.3333   1225  0.1000  0.5000  0.5000  1.136e-05  3.674e+02  0.000e+00  4.298e+01  1.136e-05  3.674e+02  3.234e+07  2.046e+08];
Mp115=[
  1   2   1  0.2000     49  0.1000  0.5000  0.5000  5.000e-01  9.977e+01  0.000e+00  2.297e-15  5.000e-01  9.977e+01  1.995e+02  2.625e+02
  1   4   1  0.2000    289  0.1000  0.5000  0.5000  9.375e-02  1.884e+02  0.000e+00  1.607e-13  9.375e-02  1.884e+02  2.009e+03  7.764e+03 
  1   6   1  0.2000    729  0.1000  0.5000  0.5000  1.543e-02  3.193e+02  0.000e+00  9.215e+00  1.543e-02  3.193e+02  2.069e+04  1.397e+05
  1   8   1  0.2000   1369  0.1000  0.5000  0.5000  2.403e-03  4.925e+02  0.000e+00  4.660e+01  2.403e-03  4.925e+02  2.049e+05  1.932e+06
  1  10   1  0.2000   2209  0.1000  0.5000  0.5000  3.629e-04  6.913e+02  0.000e+00  9.419e+01  3.629e-04  6.913e+02  1.905e+06  2.196e+07 
  1  12   1  0.2000   3249  0.1000  0.5000  0.5000  3.114e-05  9.467e+02  0.000e+00  1.386e+02  3.114e-05  9.467e+02  3.040e+07  2.540e+08];
Mp117=[
  1   2   1  0.1429     81  0.1000  0.5000  0.5000  5.000e-01  1.468e+02  0.000e+00  1.149e-14  5.000e-01  1.468e+02  2.935e+02  3.589e+02
  1   4   1  0.1429    529  0.1000  0.5000  0.5000  9.375e-02  3.310e+02  0.000e+00  1.309e+01  9.375e-02  3.310e+02  3.531e+03  1.461e+04 
  1   6   1  0.1429   1369  0.1000  0.5000  0.5000  1.543e-02  5.928e+02  0.000e+00  4.650e+01  1.543e-02  5.928e+02  3.841e+04  2.717e+05
  1   8   1  0.1429   2601  0.1000  0.5000  0.5000  2.403e-03  9.246e+02  0.000e+00  1.022e+02  2.403e-03  9.246e+02  3.847e+05  3.739e+06
  1  10   1  0.1429   4225  0.1000  0.5000  0.5000  3.629e-04  1.315e+03  0.000e+00  1.964e+02  3.629e-04  1.315e+03  3.624e+06  4.288e+07
  1  12   1  0.1429   6241  0.1000  0.5000  0.5000  5.372e-05  1.817e+03  0.000e+00  2.790e+02  5.372e-05  1.817e+03  3.382e+07  5.262e+08]; 
Mp119=[
  1   2   1  0.1111    121  0.1000  0.5000  0.5000  5.000e-01  2.112e+02  0.000e+00  1.559e-14  5.000e-01  2.112e+02  4.225e+02  5.587e+02 
  1   4   1  0.1111    841  0.1000  0.5000  0.5000  9.375e-02  5.231e+02  0.000e+00  3.004e+01  9.375e-02  5.231e+02  5.580e+03  2.385e+04 
  1   6   1  0.1111   2209  0.1000  0.5000  0.5000  1.543e-02  9.593e+02  0.000e+00  8.678e+01  1.543e-02  9.593e+02  6.216e+04  4.500e+05
  1   8   1  0.1111   4225  0.1000  0.5000  0.5000  2.403e-03  1.501e+03  0.000e+00  1.758e+02  2.403e-03  1.501e+03  6.245e+05  6.250e+06
  1  10   1  0.1111   6889  0.1000  0.5000  0.5000  3.629e-04  2.149e+03  0.000e+00  3.320e+02  3.629e-04  2.149e+03  5.923e+06  7.095e+07
  1  12   1  0.1111  10201  0.1000  0.5000  0.5000  5.372e-05  2.978e+03  0.000e+00  4.654e+02  5.372e-05  2.978e+03  5.542e+07  8.771e+08];
figure(8)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), 10*Mp113(:,2).^-1.*4.^Mp113(:,2),'--k');
text(9,1e5,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0.5, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta05_dt01_DIR.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  1   2   1  0.3333     25  0.1000  0.5000  0.5000  5.000e-01  8.444e+01  0.000e+00  3.331e-16  5.000e-01  8.444e+01  1.689e+02  2.581e+02
  1   4   3  0.3333     49  0.1000  0.5000  0.5000  1.607e-01  9.511e+01  0.000e+00  1.984e-15  1.607e-01  9.511e+01  5.919e+02  1.284e+03
  1   6   5  0.3333     81  0.1000  0.5000  0.5000  3.681e-02  1.337e+02  0.000e+00  1.376e-14  3.681e-02  1.337e+02  3.631e+03  9.654e+03
  1   8   7  0.3333    121  0.1000  0.5000  0.5000  6.845e-03  1.946e+02  0.000e+00  5.255e-15  6.845e-03  1.946e+02  2.843e+04  8.080e+04
  1  10   9  0.3333    169  0.1000  0.5000  0.5000  8.749e-04  2.740e+02  0.000e+00  3.256e-14  8.749e-04  2.740e+02  3.131e+05  9.972e+05
  1  12  11  0.3333    225  0.1000  0.5000  0.5000  2.861e-05  3.707e+02  0.000e+00  2.049e-14  2.861e-05  3.707e+02  1.296e+07  4.440e+07];
Mpk15=[
  1   2   1  0.2000     49  0.1000  0.5000  0.5000  5.000e-01  9.977e+01  0.000e+00  2.297e-15  5.000e-01  9.977e+01  1.995e+02  2.625e+02
  1   4   3  0.2000     81  0.1000  0.5000  0.5000  1.794e-01  1.656e+02  0.000e+00  2.588e-15  1.794e-01  1.656e+02  9.230e+02  1.866e+03
  1   6   5  0.2000    121  0.1000  0.5000  0.5000  5.479e-02  2.924e+02  0.000e+00  6.267e-15  5.479e-02  2.924e+02  5.336e+03  1.044e+04
  1   8   7  0.2000    169  0.1000  0.5000  0.5000  1.289e-02  4.677e+02  0.000e+00  1.494e-14  1.289e-02  4.677e+02  3.627e+04  9.217e+04
  1  10   9  0.2000    225  0.1000  0.0000  0.5000  6.099e-04  8.879e+01  0.000e+00  2.256e-15  6.099e-04  8.879e+01  1.456e+05  8.583e+05
  1  12  11  0.2000    289  0.1000  0.5000  0.5000  1.929e-04  9.605e+02  0.000e+00  2.541e-14  1.929e-04  9.605e+02  4.980e+06  1.541e+07];
Mpk17=[
  1   2   1  0.1429     81  0.1000  0.5000  0.5000  5.000e-01  1.468e+02  0.000e+00  1.149e-14  5.000e-01  1.468e+02  2.935e+02  3.589e+02
  1   4   3  0.1429    121  0.1000  0.5000  0.5000  1.861e-01  2.830e+02  0.000e+00  6.012e-15  1.861e-01  2.830e+02  1.521e+03  3.149e+03
  1   6   5  0.1429    169  0.1000  0.5000  0.5000  6.278e-02  5.345e+02  0.000e+00  1.053e-14  6.278e-02  5.345e+02  8.514e+03  1.871e+04
  1   8   7  0.1429    225  0.1000  0.5000  0.5000  1.865e-02  8.794e+02  0.000e+00  2.102e-14  1.865e-02  8.794e+02  4.715e+04  1.202e+05
  1  10   9  0.1429    289  0.1000  0.5000  0.5000  4.469e-03  1.317e+03  0.000e+00  2.357e-14  4.469e-03  1.317e+03  2.946e+05  8.854e+05
  1  12  11  0.1429    361  0.1000  0.5000  0.5000  8.784e-04  1.846e+03  0.000e+00  2.795e-14  8.784e-04  1.846e+03  2.102e+06  7.568e+06]; 
 Mpk19=[
  1   2   1  0.1111    121  0.1000  0.5000  0.5000  5.000e-01  2.112e+02  0.000e+00  1.559e-14  5.000e-01  2.112e+02  4.225e+02  5.587e+02
  1   4   3  0.1111    169  0.1000  0.5000  0.5000  1.893e-01  4.414e+02  0.000e+00  1.118e-14  1.893e-01  4.414e+02  2.331e+03  4.946e+03
  1   6   5  0.1111    225  0.1000  0.5000  0.5000  6.633e-02  8.584e+02  0.000e+00  2.138e-14  6.633e-02  8.584e+02  1.294e+04  3.081e+04
  1   8   7  0.1111    289  0.1000  0.5000  0.5000  2.166e-02  1.429e+03  0.000e+00  1.692e-14  2.166e-02  1.429e+03  6.599e+04  1.897e+05
  1  10   9  0.1111    361  0.1000  0.5000  0.5000  6.335e-03  2.152e+03  0.000e+00  1.094e-13  6.335e-03  2.152e+03  3.397e+05  1.070e+06 
  1  12  11  0.1111    441  0.1000  0.5000  0.5000  1.541e-03  3.028e+03  0.000e+00  5.310e-14  1.541e-03  3.028e+03  1.965e+06  6.272e+06]; 
Mpk111=[
  1   2   1  0.0909    169  0.1000  0.5000  0.5000  5.000e-01  2.915e+02  0.000e+00  9.277e-15  5.000e-01  2.915e+02  5.830e+02  9.810e+02
  1   4   3  0.0909    225  0.1000  0.5000  0.5000  1.912e-01  6.402e+02  0.000e+00  8.137e-15  1.912e-01  6.402e+02  3.349e+03  6.752e+03 
  1   6   5  0.0909    289  0.1000  0.5000  0.5000  6.819e-02  1.264e+03  0.000e+00  3.222e-14  6.819e-02  1.264e+03  1.853e+04  4.621e+04
  1   8   7  0.0909    361  0.1000  0.5000  0.5000  2.317e-02  2.116e+03  0.000e+00  6.595e-14  2.317e-02  2.116e+03  9.134e+04  2.804e+05 
  1  10   9  0.0909    441  0.1000  0.5000  0.5000  7.409e-03  3.197e+03  0.000e+00  1.740e-14  7.409e-03  3.197e+03  4.315e+05  1.522e+06
  1  12  11  0.0909    529  0.1000  0.5000  0.5000  2.148e-03  4.505e+03  0.000e+00  1.316e-13  2.148e-03  4.505e+03  2.097e+06  7.832e+06];  
figure(9)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-2:end,2), 0.3*Mpk13(end-2:end,2).^-1.*8.^Mpk13(end-2:end,2),'--k');
semilogy(Mpk13(end-2:end,2), 3*Mpk13(end-2:end,2).^-1.*4.^Mpk13(end-2:end,2),'--k');
text(9,5e7,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(9,4e4,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0.5, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta05_dt01_DIR.png')
% -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  1  12   1  0.3333   1225  0.1000  0.5000  0.5000  1.136e-05  3.674e+02  0.000e+00  4.298e+01  1.136e-05  3.674e+02  3.234e+07  2.046e+08
  1  12   2  0.3333   1089  0.1000  0.5000  0.5000  1.876e-05  3.806e+02  0.000e+00  1.257e+01  1.876e-05  3.806e+02  2.028e+07  9.768e+07 
  1  12   3  0.3333    961  0.1000  0.5000  0.5000  3.240e-05  3.660e+02  0.000e+00  1.113e+01  3.240e-05  3.660e+02  1.129e+07  4.470e+07
  1  12   4  0.3333    841  0.1000  0.5000  0.5000  8.113e-05  3.659e+02  0.000e+00  3.179e+00  8.113e-05  3.659e+02  4.510e+06  2.188e+07 
  1  12   5  0.3333    729  0.1000  0.5000  0.5000  2.544e-04  3.657e+02  0.000e+00  1.853e-03  2.544e-04  3.657e+02  1.437e+06  1.328e+07
  1  12   6  0.3333    625  0.1000  0.5000  0.5000  5.209e-04  3.654e+02  0.000e+00  7.208e-02  5.209e-04  3.654e+02  7.014e+05  8.071e+06 
  1  12   7  0.3333    529  0.1000  0.5000  0.5000  1.015e-03  3.648e+02  0.000e+00  4.381e-15  1.015e-03  3.648e+02  3.593e+05  4.659e+06 
  1  12   8  0.3333    441  0.1000  0.5000  0.5000  1.429e-03  3.638e+02  0.000e+00  6.815e-02  1.429e-03  3.638e+02  2.546e+05  2.606e+06
  1  12   9  0.3333    361  0.1000  0.5000  0.5000  1.218e-03  3.616e+02  0.000e+00  5.068e-02  1.218e-03  3.616e+02  2.970e+05  1.575e+06 
  1  12  10  0.3333    289  0.1000  0.5000  0.5000  3.384e-04  3.608e+02  0.000e+00  1.655e-01  3.384e-04  3.608e+02  1.066e+06  2.928e+06 
  1  12  11  0.3333    225  0.1000  0.5000  0.5000  2.861e-05  3.707e+02  0.000e+00  2.049e-14  2.861e-05  3.707e+02  1.296e+07  4.440e+07]; 
M12k15=[
  1  12   1  0.2000   3249  0.1000  0.5000  0.5000  3.114e-05  9.467e+02  0.000e+00  1.386e+02  3.114e-05  9.467e+02  3.040e+07  2.540e+08
  1  12   2  0.2000   2809  0.1000  0.5000  0.5000  5.142e-05  1.011e+03  0.000e+00  5.281e+01  5.142e-05  1.011e+03  1.966e+07  2.486e+08
  1  12   3  0.2000   2401  0.1000  0.5000  0.5000  8.947e-05  9.442e+02  0.000e+00  3.542e+01  8.947e-05  9.442e+02  1.055e+07  8.087e+07
  1  12   4  0.2000   2025  0.1000  0.5000  0.5000  1.451e-04  9.440e+02  0.000e+00  1.352e+01  1.451e-04  9.440e+02  6.508e+06  5.537e+07 
  1  12   5  0.2000   1681  0.1000  0.5000  0.5000  2.621e-04  9.436e+02  0.000e+00  2.645e-01  2.621e-04  9.436e+02  3.600e+06  3.350e+07 
  1  12   6  0.2000   1369  0.1000  0.5000  0.5000  5.299e-04  9.428e+02  0.000e+00  4.783e-01  5.299e-04  9.428e+02  1.779e+06  2.008e+07 
  1  12   7  0.2000   1089  0.1000  0.5000  0.5000  1.071e-03  9.411e+02  0.000e+00  1.856e+00  1.071e-03  9.411e+02  8.784e+05  1.149e+07  
  1  12   8  0.2000    841  0.1000  0.5000  0.5000  1.711e-03  9.378e+02  0.000e+00  3.431e-01  1.711e-03  9.378e+02  5.480e+05  6.079e+06 
  1  12   9  0.2000    625  0.1000  0.5000  0.5000  2.137e-03  9.310e+02  0.000e+00  7.219e-01  2.137e-03  9.310e+02  4.357e+05  3.034e+06 
  1  12  10  0.2000    441  0.1000  0.5000  0.5000  1.732e-03  9.267e+02  0.000e+00  6.447e-01  1.732e-03  9.267e+02  5.351e+05  1.269e+06 
  1  12  11  0.2000    289  0.1000  0.5000  0.5000  1.929e-04  9.605e+02  0.000e+00  2.541e-14  1.929e-04  9.605e+02  4.980e+06  1.541e+07];
  M12k19=[
  1  12   1  0.1111  10201  0.1000  0.5000  0.5000  5.372e-05  2.978e+03  0.000e+00  4.654e+02  5.372e-05  2.978e+03  5.542e+07  8.771e+08
  1  12   2  0.1111   8649  0.1000  0.5000  0.5000  6.715e-05  3.221e+03  0.000e+00  1.796e+02  6.715e-05  3.221e+03  4.797e+07  8.010e+08
  1  12   3  0.1111   7225  0.1000  0.5000  0.5000  9.142e-05  2.971e+03  0.000e+00  1.203e+02  9.142e-05  2.971e+03  3.250e+07  2.524e+08 
  1  12   4  0.1111   5929  0.1000  0.5000  0.5000  1.451e-04  2.970e+03  0.000e+00  4.639e+01  1.451e-04  2.970e+03  2.048e+07  1.734e+08
  1  12   5  0.1111   4761  0.1000  0.5000  0.5000  2.622e-04  2.969e+03  0.000e+00  4.148e+00  2.622e-04  2.969e+03  1.133e+07  1.048e+08 
  1  12   6  0.1111   3721  0.1000  0.5000  0.5000  5.301e-04  2.967e+03  0.000e+00  1.008e+00  5.301e-04  2.967e+03  5.597e+06  6.259e+07 
  1  12   7  0.1111   2809  0.1000  0.5000  0.5000  1.074e-03  2.962e+03  0.000e+00  7.205e+00  1.074e-03  2.962e+03  2.758e+06  3.590e+07
  1  12   8  0.1111   2025  0.1000  0.5000  0.5000  1.742e-03  2.951e+03  0.000e+00  8.304e-01  1.742e-03  2.951e+03  1.694e+06  1.887e+07
  1  12   9  0.1111   1369  0.1000  0.5000  0.5000  2.345e-03  2.928e+03  0.000e+00  4.014e+00  2.345e-03  2.928e+03  1.248e+06  9.127e+06  
  1  12  10  0.1111    841  0.1000  0.5000  0.5000  2.671e-03  2.912e+03  0.000e+00  4.958e-01  2.671e-03  2.912e+03  1.090e+06  4.354e+06
  1  12  11  0.1111    441  0.1000  0.5000  0.5000  1.541e-03  3.028e+03  0.000e+00  5.310e-14  1.541e-03  3.028e+03  1.965e+06  6.272e+06];
figure(10)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0.5, \Delta t = 0.1,  DIR.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta05_dt01_DIR.png')


==> Stiff_results_NEU_1_001/Stiff_results_NEU_1_001_plot.m <==
close all
clear all
% CB NEUMANN (ibc=2) - Beta=0
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  2   2   1  0.3333     25  0.0100  0.0000  0.5000  4.286e+00  7.655e+03  0.000e+00  3.758e+00  4.286e+00  7.655e+03  1.786e+03  4.083e+03
  2   2   1  0.2000     49  0.0100  0.0000  0.5000  7.075e+00  9.067e+03  0.000e+00  6.235e+00  7.075e+00  9.067e+03  1.282e+03  2.433e+03
  2   2   1  0.1429     81  0.0100  0.0000  0.5000  9.905e+00  9.511e+03  0.000e+00  8.730e+00  9.905e+00  9.511e+03  9.602e+02  1.737e+03
  2   2   1  0.1111    121  0.0100  0.0000  0.5000  1.274e+01  9.701e+03  0.000e+00  1.124e+01  1.274e+01  9.701e+03  7.615e+02  1.351e+03 
  2   2   1  0.0909    169  0.0100  0.0000  0.5000  1.557e+01  9.798e+03  0.000e+00  1.375e+01  1.557e+01  9.798e+03  6.291e+02  1.105e+03]; 
    M41h=[   
  2   4   1  0.3333    121  0.0100  0.0000  0.5000  2.335e+00  9.286e+03  0.000e+00  1.163e+01  2.335e+00  9.286e+03  3.976e+03  1.879e+04 
  2   4   1  0.2000    289  0.0100  0.0000  0.5000  3.911e+00  9.736e+03  0.000e+00  1.960e+01  3.911e+00  9.736e+03  2.490e+03  1.135e+04 
  2   4   1  0.1429    529  0.0100  0.0000  0.5000  5.503e+00  9.864e+03  0.000e+00  2.771e+01  5.503e+00  9.864e+03  1.792e+03  8.109e+03
  2   4   1  0.1111    841  0.0100  0.0000  0.5000  7.113e+00  9.918e+03  0.000e+00  3.583e+01  7.113e+00  9.918e+03  1.394e+03  6.308e+03  
  2   4   1  0.0909   1225  0.0100  0.0000  0.5000  8.738e+00  9.945e+03  0.000e+00  4.387e+01  8.738e+00  9.945e+03  1.138e+03  5.161e+03]; 
     M61h=[ 
  2   6   1  0.3333    289  0.0100  0.0000  0.5000  6.966e-01  9.613e+03  0.000e+00  2.074e+01  6.966e-01  9.613e+03  1.380e+04  1.651e+05
  2   6   1  0.2000    729  0.0100  0.0000  0.5000  1.205e+00  9.859e+03  0.000e+00  3.449e+01  1.205e+00  9.859e+03  8.183e+03  9.943e+04
  2   6   1  0.1429   1369  0.0100  0.0000  0.5000  1.724e+00  9.928e+03  0.000e+00  4.907e+01  1.724e+00  9.928e+03  5.759e+03  7.103e+04
  2   6   1  0.1111   2209  0.0100  0.0000  0.5000  2.189e+00  9.956e+03  0.000e+00  6.322e+01  2.256e+00  9.956e+03  4.413e+03  5.525e+04
  2   6   1  0.0909   3249  0.0100  0.0000  0.5000  2.402e+00  9.971e+03  0.000e+00  7.669e+01  2.416e+00  9.971e+03  4.127e+03  4.520e+04];
     M81h=[ 
  2   8   1  0.3333    529  0.0100  0.0000  0.5000  6.621e-02  9.743e+03  0.000e+00  2.831e+01  6.621e-02  9.743e+03  1.472e+05  1.569e+06 
  2   8   1  0.2000   1369  0.0100  0.0000  0.5000  6.026e-02  9.907e+03  0.000e+00  4.727e+01  6.026e-02  9.907e+03  1.644e+05  9.437e+05
  2   8   1  0.1429   2601  0.0100  0.0000  0.5000  5.898e-02  9.952e+03  0.000e+00  6.596e+01  5.898e-02  9.952e+03  1.687e+05  6.741e+05 
  2   8   1  0.1111   4225  0.0100  0.0000  0.5000  5.848e-02  9.971e+03  0.000e+00  8.472e+01  5.848e-02  9.971e+03  1.705e+05  5.397e+05
  2   8   1  0.0909   6241  0.0100  0.0000  0.5000  5.824e-02  9.981e+03  0.000e+00  1.032e+02  5.824e-02  9.981e+03  1.714e+05  5.397e+05];
   M101h=[  
  2  10   1  0.3333    841  0.0100  0.0000  0.5000  1.422e-03  9.812e+03  0.000e+00  3.622e+01  1.422e-03  9.812e+03  6.901e+06  2.710e+07  
  2  10   1  0.2000   2209  0.0100  0.0000  0.5000  1.355e-03  9.932e+03  0.000e+00  6.016e+01  1.355e-03  9.932e+03  7.329e+06  2.724e+07
  2  10   1  0.1429   4225  0.0100  0.0000  0.5000  1.336e-03  9.965e+03  0.000e+00  8.377e+01  1.336e-03  9.965e+03  7.457e+06  2.724e+07 
  2  10   1  0.1111   6889  0.0100  0.0000  0.5000  1.329e-03  9.979e+03  0.000e+00  1.071e+02  1.329e-03  9.979e+03  7.510e+06  2.724e+07 
  2  10   1  0.0909  10201  0.0100  0.0000  0.5000  1.325e-03  9.986e+03  0.000e+00  1.301e+02  1.325e-03  9.986e+03  7.538e+06  2.724e+07]; 
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta0_dt001_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[
  2   2   1  0.3333     25  0.0100  0.0000  0.5000  4.286e+00  7.655e+03  0.000e+00  3.758e+00  4.286e+00  7.655e+03  1.786e+03  4.083e+03
  2   2   1  0.2000     49  0.0100  0.0000  0.5000  7.075e+00  9.067e+03  0.000e+00  6.235e+00  7.075e+00  9.067e+03  1.282e+03  2.433e+03
  2   2   1  0.1429     81  0.0100  0.0000  0.5000  9.905e+00  9.511e+03  0.000e+00  8.730e+00  9.905e+00  9.511e+03  9.602e+02  1.737e+03
  2   2   1  0.1111    121  0.0100  0.0000  0.5000  1.274e+01  9.701e+03  0.000e+00  1.124e+01  1.274e+01  9.701e+03  7.615e+02  1.351e+03 
  2   2   1  0.0909    169  0.0100  0.0000  0.5000  1.557e+01  9.798e+03  0.000e+00  1.375e+01  1.557e+01  9.798e+03  6.291e+02  1.105e+03]; 
  M43h=[    
  2   4   3  0.3333     49  0.0100  0.0000  0.5000  3.330e+00  7.668e+03  0.000e+00  1.040e+01  3.330e+00  7.668e+03  2.303e+03  6.985e+03
  2   4   3  0.2000     81  0.0100  0.0000  0.5000  6.132e+00  8.698e+03  0.000e+00  1.739e+01  6.132e+00  8.698e+03  1.418e+03  4.705e+03 
  2   4   3  0.1429    121  0.0100  0.0000  0.5000  8.905e+00  9.242e+03  0.000e+00  2.440e+01  8.905e+00  9.242e+03  1.038e+03  3.270e+03 
  2   4   3  0.1111    169  0.0100  0.0000  0.5000  1.166e+01  9.519e+03  0.000e+00  3.151e+01  1.166e+01  9.519e+03  8.163e+02  2.541e+03
  2   4   3  0.0909    225  0.0100  0.0000  0.5000  1.441e+01  9.671e+03  0.000e+00  3.868e+01  1.441e+01  9.671e+03  6.713e+02  2.079e+03]; 
   M65h=[   
  2   6   5  0.3333     81  0.0100  0.0000  0.5000  1.246e+00  8.037e+03  0.000e+00  1.757e+01  1.246e+00  8.037e+03  6.452e+03  4.379e+04 
  2   6   5  0.2000    121  0.0100  0.0000  0.5000  3.051e+00  8.682e+03  0.000e+00  2.903e+01  3.051e+00  8.682e+03  2.845e+03  1.398e+04
  2   6   5  0.1429    169  0.0100  0.0000  0.5000  4.902e+00  9.107e+03  0.000e+00  4.089e+01  4.902e+00  9.107e+03  1.858e+03  1.084e+04
  2   6   5  0.1111    225  0.0100  0.0000  0.5000  6.680e+00  9.387e+03  0.000e+00  5.300e+01  6.680e+00  9.387e+03  1.405e+03  8.089e+03
  2   6   5  0.0909    289  0.0100  0.0000  0.5000  8.423e+00  9.564e+03  0.000e+00  6.530e+01  8.423e+00  9.564e+03  1.135e+03  6.599e+03];
 M87h=[    
  2   8   7  0.3333    121  0.0100  0.0000  0.5000  3.265e-01  8.331e+03  0.000e+00  2.486e+01  3.265e-01  8.331e+03  2.551e+04  3.739e+05
  2   8   7  0.2000    169  0.0100  0.0000  0.5000  1.009e+00  8.774e+03  0.000e+00  4.098e+01  1.009e+00  8.774e+03  8.693e+03  9.369e+04 
  2   8   7  0.1429    225  0.0100  0.0000  0.5000  2.055e+00  9.088e+03  0.000e+00  5.794e+01  2.055e+00  9.088e+03  4.423e+03  3.989e+04
  2   8   7  0.1111    289  0.0100  0.0000  0.5000  3.093e+00  9.319e+03  0.000e+00  7.524e+01  3.093e+00  9.319e+03  3.013e+03  3.265e+04
  2   8   7  0.0909    361  0.0100  0.0000  0.5000  4.083e+00  9.489e+03  0.000e+00  9.262e+01  4.083e+00  9.489e+03  2.324e+03  2.538e+04]; 
  M109h=[  
  2  10   9  0.3333    169  0.0100  0.0000  0.5000  1.449e-02  8.556e+03  0.000e+00  3.172e+01  1.449e-02  8.556e+03  5.905e+05  3.731e+06 
  2  10   9  0.2000    225  0.0100  0.0000  0.5000  6.294e-02  8.878e+03  0.000e+00  5.294e+01  6.294e-02  8.878e+03  1.410e+05  8.615e+05
  2  10   9  0.1429    289  0.0100  0.0000  0.5000  2.039e-01  9.119e+03  0.000e+00  7.493e+01  2.039e-01  9.119e+03  4.473e+04  2.603e+05  
  2  10   9  0.1111    361  0.0100  0.0000  0.5000  4.092e-01  9.304e+03  0.000e+00  9.706e+01  4.092e-01  9.304e+03  2.274e+04  1.398e+05 
  2  10   9  0.0909    441  0.0100  0.0000  0.5000  5.596e-01  9.450e+03  0.000e+00  1.194e+02  5.596e-01  9.450e+03  1.689e+04  1.171e+05];
  figure(2)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta0_dt001_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  2   2   1  0.3333     25  0.0100  0.0000  0.5000  4.286e+00  7.655e+03  0.000e+00  3.758e+00  4.286e+00  7.655e+03  1.786e+03  4.083e+03
  2   4   1  0.3333    121  0.0100  0.0000  0.5000  2.335e+00  9.286e+03  0.000e+00  1.163e+01  2.335e+00  9.286e+03  3.976e+03  1.879e+04 
  2   6   1  0.3333    289  0.0100  0.0000  0.5000  6.966e-01  9.613e+03  0.000e+00  2.074e+01  6.966e-01  9.613e+03  1.380e+04  1.651e+05
  2   8   1  0.3333    529  0.0100  0.0000  0.5000  6.621e-02  9.743e+03  0.000e+00  2.831e+01  6.621e-02  9.743e+03  1.472e+05  1.569e+06 
  2  10   1  0.3333    841  0.0100  0.0000  0.5000  1.422e-03  9.812e+03  0.000e+00  3.622e+01  1.422e-03  9.812e+03  6.901e+06  2.710e+07  
  2  12   1  0.3333   1225  0.0100  0.0000  0.5000  3.059e-05  9.853e+03  0.000e+00  4.396e+01  3.059e-05  9.853e+03  3.221e+08  1.366e+09];
Mp115=[
  2   2   1  0.2000     49  0.0100  0.0000  0.5000  7.075e+00  9.067e+03  0.000e+00  6.235e+00  7.075e+00  9.067e+03  1.282e+03  2.433e+03
  2   4   1  0.2000    289  0.0100  0.0000  0.5000  3.911e+00  9.736e+03  0.000e+00  1.960e+01  3.911e+00  9.736e+03  2.490e+03  1.135e+04  
  2   6   1  0.2000    729  0.0100  0.0000  0.5000  1.205e+00  9.859e+03  0.000e+00  3.449e+01  1.205e+00  9.859e+03  8.183e+03  9.943e+04
  2   8   1  0.2000   1369  0.0100  0.0000  0.5000  6.026e-02  9.907e+03  0.000e+00  4.727e+01  6.026e-02  9.907e+03  1.644e+05  9.437e+05
  2  10   1  0.2000   2209  0.0100  0.0000  0.5000  1.355e-03  9.932e+03  0.000e+00  6.016e+01  1.355e-03  9.932e+03  7.329e+06  2.724e+07
  2  12   1  0.2000   3249  0.0100  0.0000  0.5000  2.951e-05  9.947e+03  0.000e+00  7.283e+01  2.951e-05  9.947e+03  3.371e+08  1.371e+09];
Mp117=[  
  2   2   1  0.1429     81  0.0100  0.0000  0.5000  9.905e+00  9.511e+03  0.000e+00  8.730e+00  9.905e+00  9.511e+03  9.602e+02  1.737e+03
  2   4   1  0.1429    529  0.0100  0.0000  0.5000  5.503e+00  9.864e+03  0.000e+00  2.771e+01  5.503e+00  9.864e+03  1.792e+03  8.109e+03 
  2   6   1  0.1429   1369  0.0100  0.0000  0.5000  1.724e+00  9.928e+03  0.000e+00  4.907e+01  1.724e+00  9.928e+03  5.759e+03  7.103e+04
  2   8   1  0.1429   2601  0.0100  0.0000  0.5000  5.898e-02  9.952e+03  0.000e+00  6.596e+01  5.898e-02  9.952e+03  1.687e+05  6.741e+05 
  2  10   1  0.1429   4225  0.0100  0.0000  0.5000  1.336e-03  9.965e+03  0.000e+00  8.377e+01  1.336e-03  9.965e+03  7.457e+06  2.724e+07 
  2  12   1  0.1429   6241  0.0100  0.0000  0.5000  2.919e-05  9.973e+03  0.000e+00  1.011e+02  2.919e-05  9.973e+03  3.416e+08  1.371e+09];
Mp119=[
  2   2   1  0.1111    121  0.0100  0.0000  0.5000  1.274e+01  9.701e+03  0.000e+00  1.124e+01  1.274e+01  9.701e+03  7.615e+02  1.351e+03 
  2   4   1  0.1111    841  0.0100  0.0000  0.5000  7.113e+00  9.918e+03  0.000e+00  3.583e+01  7.113e+00  9.918e+03  1.394e+03  6.308e+03   
  2   6   1  0.1111   2209  0.0100  0.0000  0.5000  2.189e+00  9.956e+03  0.000e+00  6.322e+01  2.256e+00  9.956e+03  4.413e+03  5.525e+04
  2   8   1  0.1111   4225  0.0100  0.0000  0.5000  5.848e-02  9.971e+03  0.000e+00  8.472e+01  5.848e-02  9.971e+03  1.705e+05  5.397e+05
  2  10   1  0.1111   6889  0.0100  0.0000  0.5000  1.329e-03  9.979e+03  0.000e+00  1.071e+02  1.329e-03  9.979e+03  7.510e+06  2.724e+07 
  2  12   1  0.1111  10201  0.0100  0.0000  0.5000  2.906e-05  9.983e+03  0.000e+00  1.291e+02  2.906e-05  9.983e+03  3.435e+08  1.371e+09]; 
figure(3)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(end-2:end,2), 5*Mp113(end-2:end,2).^-1.*8.^Mp113(end-2:end,2),'--k');
text(9.5,5e9,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta0_dt001_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  2   2   1  0.3333     25  0.0100  0.0000  0.5000  4.286e+00  7.655e+03  0.000e+00  3.758e+00  4.286e+00  7.655e+03  1.786e+03  4.083e+03
  2   4   3  0.3333     49  0.0100  0.0000  0.5000  3.330e+00  7.668e+03  0.000e+00  1.040e+01  3.330e+00  7.668e+03  2.303e+03  6.985e+03
  2   6   5  0.3333     81  0.0100  0.0000  0.5000  1.246e+00  8.037e+03  0.000e+00  1.757e+01  1.246e+00  8.037e+03  6.452e+03  4.379e+04 
  2   8   7  0.3333    121  0.0100  0.0000  0.5000  3.265e-01  8.331e+03  0.000e+00  2.486e+01  3.265e-01  8.331e+03  2.551e+04  3.739e+05
  2  10   9  0.3333    169  0.0100  0.0000  0.5000  1.449e-02  8.556e+03  0.000e+00  3.172e+01  1.449e-02  8.556e+03  5.905e+05  3.731e+06 
  2  12  11  0.3333    225  0.0100  0.0000  0.5000  3.611e-04  8.730e+03  0.000e+00  3.871e+01  3.611e-04  8.730e+03  2.418e+07  5.883e+07];
Mpk15=[
  2   2   1  0.2000     49  0.0100  0.0000  0.5000  7.075e+00  9.067e+03  0.000e+00  6.235e+00  7.075e+00  9.067e+03  1.282e+03  2.433e+03
  2   4   3  0.2000     81  0.0100  0.0000  0.5000  6.132e+00  8.698e+03  0.000e+00  1.739e+01  6.132e+00  8.698e+03  1.418e+03  4.705e+03
  2   6   5  0.2000    121  0.0100  0.0000  0.5000  3.051e+00  8.682e+03  0.000e+00  2.903e+01  3.051e+00  8.682e+03  2.845e+03  1.398e+04
  2   8   7  0.2000    169  0.0100  0.0000  0.5000  1.009e+00  8.774e+03  0.000e+00  4.098e+01  1.009e+00  8.774e+03  8.693e+03  9.369e+04 
  2  10   9  0.2000    225  0.0100  0.0000  0.5000  6.294e-02  8.878e+03  0.000e+00  5.294e+01  6.294e-02  8.878e+03  1.410e+05  8.615e+05
  2  12  11  0.2000    289  0.0100  0.0000  0.5000  1.843e-03  8.973e+03  0.000e+00  6.492e+01  1.843e-03  8.973e+03  4.867e+06  1.011e+07]; 
Mpk17=[
  2   2   1  0.1429     81  0.0100  0.0000  0.5000  9.905e+00  9.511e+03  0.000e+00  8.730e+00  9.905e+00  9.511e+03  9.602e+02  1.737e+03
  2   4   3  0.1429    121  0.0100  0.0000  0.5000  8.905e+00  9.242e+03  0.000e+00  2.440e+01  8.905e+00  9.242e+03  1.038e+03  3.270e+03
  2   6   5  0.1429    169  0.0100  0.0000  0.5000  4.902e+00  9.107e+03  0.000e+00  4.089e+01  4.902e+00  9.107e+03  1.858e+03  1.084e+04
  2   8   7  0.1429    225  0.0100  0.0000  0.5000  2.055e+00  9.088e+03  0.000e+00  5.794e+01  2.055e+00  9.088e+03  4.423e+03  3.989e+04
  2  10   9  0.1429    289  0.0100  0.0000  0.5000  2.039e-01  9.119e+03  0.000e+00  7.493e+01  2.039e-01  9.119e+03  4.473e+04  2.603e+05  
  2  12  11  0.1429    361  0.0100  0.0000  0.5000  7.795e-03  9.164e+03  0.000e+00  9.173e+01  7.795e-03  9.164e+03  1.176e+06  2.561e+06]; 
 Mpk19=[ 
  2   2   1  0.1111    121  0.0100  0.0000  0.5000  1.274e+01  9.701e+03  0.000e+00  1.124e+01  1.274e+01  9.701e+03  7.615e+02  1.351e+03 
  2   4   3  0.1111    169  0.0100  0.0000  0.5000  1.166e+01  9.519e+03  0.000e+00  3.151e+01  1.166e+01  9.519e+03  8.163e+02  2.541e+03 
  2   6   5  0.1111    225  0.0100  0.0000  0.5000  6.680e+00  9.387e+03  0.000e+00  5.300e+01  6.680e+00  9.387e+03  1.405e+03  8.089e+03
  2   8   7  0.1111    289  0.0100  0.0000  0.5000  3.093e+00  9.319e+03  0.000e+00  7.524e+01  3.093e+00  9.319e+03  3.013e+03  3.265e+04
  2  10   9  0.1111    361  0.0100  0.0000  0.5000  4.092e-01  9.304e+03  0.000e+00  9.706e+01  4.092e-01  9.304e+03  2.274e+04  1.398e+05 
  2  12  11  0.1111    441  0.0100  0.0000  0.5000  2.393e-02  9.315e+03  0.000e+00  1.188e+02  2.393e-02  9.315e+03  3.893e+05  8.525e+05]; 
Mpk111=[
  2   2   1  0.0909    169  0.0100  0.0000  0.5000  1.557e+01  9.798e+03  0.000e+00  1.375e+01  1.557e+01  9.798e+03  6.291e+02  1.105e+03 
  2   4   3  0.0909    225  0.0100  0.0000  0.5000  1.441e+01  9.671e+03  0.000e+00  3.868e+01  1.441e+01  9.671e+03  6.713e+02  2.079e+03 
  2   6   5  0.0909    289  0.0100  0.0000  0.5000  8.423e+00  9.564e+03  0.000e+00  6.530e+01  8.423e+00  9.564e+03  1.135e+03  6.599e+03
  2   8   7  0.0909    361  0.0100  0.0000  0.5000  4.083e+00  9.489e+03  0.000e+00  9.262e+01  4.083e+00  9.489e+03  2.324e+03  2.538e+04 
  2  10   9  0.0909    441  0.0100  0.0000  0.5000  5.596e-01  9.450e+03  0.000e+00  1.194e+02  5.596e-01  9.450e+03  1.689e+04  1.171e+05
  2  12  11  0.0909    529  0.0100  0.0000  0.5000  4.648e-02  9.438e+03  0.000e+00  1.462e+02  4.648e-02  9.438e+03  2.031e+05  5.655e+05]; 
figure(4)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-2:end,2), 1e2*Mpk13(end-2:end,2).^-1.*4.^Mpk13(end-2:end,2),'--k');
semilogy(Mpk13(end-2:end,2), 3e2*Mpk13(end-2:end,2).^-1.*2.^Mpk13(end-2:end,2),'--k');
text(9,1.5e7,'${\sf\displaystyle p^{-1}4^{p}}$','FontSize',12,'Interpreter','latex');
text(9,1e4,'${\sf\displaystyle p^{-1}4^{\frac{1}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=p-1, \beta = 0, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta0_dt001_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  2  12   1  0.3333   1225  0.0100  0.0000  0.5000  3.059e-05  9.853e+03  0.000e+00  4.396e+01  3.059e-05  9.853e+03  3.221e+08  1.366e+09
  2  12   2  0.3333   1089  0.0100  0.0000  0.5000  4.996e-05  9.817e+03  0.000e+00  4.395e+01  4.996e-05  9.817e+03  1.965e+08  7.225e+08
  2  12   3  0.3333    961  0.0100  0.0000  0.5000  9.372e-05  9.781e+03  0.000e+00  4.406e+01  9.372e-05  9.781e+03  1.044e+08  4.014e+08 
  2  12   4  0.3333    841  0.0100  0.0000  0.5000  2.405e-04  9.741e+03  0.000e+00  4.411e+01  2.405e-04  9.741e+03  4.050e+07  1.657e+08
  2  12   5  0.3333    729  0.0100  0.0000  0.5000  8.011e-04  9.694e+03  0.000e+00  4.393e+01  8.011e-04  9.694e+03  1.210e+07  6.973e+07 
  2  12   6  0.3333    625  0.0100  0.0000  0.5000  3.315e-03  9.635e+03  0.000e+00  4.421e+01  3.315e-03  9.635e+03  2.906e+06  3.019e+07 
  2  12   7  0.3333    529  0.0100  0.0000  0.5000  1.248e-02  9.528e+03  0.000e+00  4.410e+01  1.248e-02  9.528e+03  7.632e+05  8.377e+06
  2  12   8  0.3333    441  0.0100  0.0000  0.5000  2.258e-02  9.395e+03  0.000e+00  4.394e+01  2.258e-02  9.395e+03  4.161e+05  3.698e+06 
  2  12   9  0.3333    361  0.0100  0.0000  0.5000  1.549e-02  9.229e+03  0.000e+00  4.386e+01  1.549e-02  9.229e+03  5.956e+05  3.251e+06
  2  12  10  0.3333    289  0.0100  0.0000  0.5000  3.020e-03  9.014e+03  0.000e+00  4.201e+01  3.020e-03  9.014e+03  2.984e+06  9.932e+06 
  2  12  11  0.3333    225  0.0100  0.0000  0.5000  3.611e-04  8.730e+03  0.000e+00  3.871e+01  3.611e-04  8.730e+03  2.418e+07  5.883e+07]; 
M12k15=[
  2  12   1  0.2000   3249  0.0100  0.0000  0.5000  2.951e-05  9.947e+03  0.000e+00  7.283e+01  2.951e-05  9.947e+03  3.371e+08  1.371e+09 
  2  12   2  0.2000   2809  0.0100  0.0000  0.5000  5.070e-05  9.934e+03  0.000e+00  7.275e+01  5.070e-05  9.934e+03  1.959e+08  7.225e+08
  2  12   3  0.2000   2401  0.0100  0.0000  0.5000  9.525e-05  9.920e+03  0.000e+00  7.257e+01  9.525e-05  9.920e+03  1.041e+08  4.010e+08
  2  12   4  0.2000   2025  0.0100  0.0000  0.5000  2.440e-04  9.905e+03  0.000e+00  7.277e+01  2.440e-04  9.905e+03  4.059e+07  1.653e+08
  2  12   5  0.2000   1681  0.0100  0.0000  0.5000  8.153e-04  9.887e+03  0.000e+00  7.276e+01  8.153e-04  9.887e+03  1.213e+07  6.931e+07 
  2  12   6  0.2000   1369  0.0100  0.0000  0.5000  3.422e-03  9.863e+03  0.000e+00  7.273e+01  3.422e-03  9.863e+03  2.882e+06  2.977e+07 
  2  12   7  0.2000   1089  0.0100  0.0000  0.5000  1.395e-02  9.809e+03  0.000e+00  7.310e+01  1.395e-02  9.809e+03  7.032e+05  8.094e+06  
  2  12   8  0.2000    841  0.0100  0.0000  0.5000  3.286e-02  9.731e+03  0.000e+00  7.224e+01  3.286e-02  9.731e+03  2.962e+05  2.184e+06 
  2  12   9  0.2000    625  0.0100  0.0000  0.5000  4.816e-02  9.589e+03  0.000e+00  7.224e+01  4.816e-02  9.589e+03  1.991e+05  1.456e+06 
  2  12  10  0.2000    441  0.0100  0.0000  0.5000  3.060e-02  9.352e+03  0.000e+00  7.014e+01  3.060e-02  9.352e+03  3.056e+05  1.406e+06 
  2  12  11  0.2000    289  0.0100  0.0000  0.5000  1.843e-03  8.973e+03  0.000e+00  6.492e+01  1.843e-03  8.973e+03  4.867e+06  1.011e+07]; 
M12k19=[
  2  12   1  0.1111  10201  0.0100  0.0000  0.5000  2.906e-05  9.983e+03  0.000e+00  1.291e+02  2.906e-05  9.983e+03  3.435e+08  1.371e+09 
  2  12   2  0.1111   8649  0.0100  0.0000  0.5000  5.074e-05  9.979e+03  0.000e+00  1.292e+02  5.074e-05  9.979e+03  1.967e+08  7.225e+08
  2  12   3  0.1111   7225  0.0100  0.0000  0.5000  9.525e-05  9.975e+03  0.000e+00  1.292e+02  9.525e-05  9.975e+03  1.047e+08  4.010e+08  
  2  12   4  0.1111   5929  0.0100  0.0000  0.5000  2.439e-04  9.971e+03  0.000e+00  1.289e+02  2.439e-04  9.971e+03  4.088e+07  1.653e+08
  2  12   5  0.1111   4761  0.0100  0.0000  0.5000  8.144e-04  9.965e+03  0.000e+00  1.294e+02  8.144e-04  9.965e+03  1.224e+07  6.931e+07  
  2  12   6  0.1111   3721  0.0100  0.0000  0.5000  3.413e-03  9.957e+03  0.000e+00  1.292e+02  3.413e-03  9.957e+03  2.917e+06  2.977e+07
  2  12   7  0.1111   2809  0.0100  0.0000  0.5000  1.394e-02  9.939e+03  0.000e+00  1.298e+02  1.394e-02  9.939e+03  7.132e+05  8.088e+06 
  2  12   8  0.1111   2025  0.0100  0.0000  0.5000  3.399e-02  9.912e+03  0.000e+00  1.286e+02  3.399e-02  9.912e+03  2.916e+05  1.878e+06 
  2  12   9  0.1111   1369  0.0100  0.0000  0.5000  5.825e-02  9.852e+03  0.000e+00  1.281e+02  5.825e-02  9.852e+03  1.691e+05  8.221e+05  
  2  12  10  0.1111    841  0.0100  0.0000  0.5000  7.306e-02  9.705e+03  0.000e+00  1.262e+02  7.306e-02  9.705e+03  1.328e+05  6.336e+05 
  2  12  11  0.1111    441  0.0100  0.0000  0.5000  2.393e-02  9.315e+03  0.000e+00  1.188e+02  2.393e-02  9.315e+03  3.893e+05  8.525e+05]; 
  figure(5)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta0_dt001_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% 
% CB NEUMANN (ibc=2) - Beta=0.5
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  2   2   1  0.3333     25  0.0100  0.5000  0.5000  4.285e+00  7.663e+03  0.000e+00  3.739e+00  4.285e+00  7.663e+03  1.788e+03  4.081e+03
  2   2   1  0.2000     49  0.0100  0.5000  0.5000  7.060e+00  9.077e+03  0.000e+00  6.147e+00  7.060e+00  9.077e+03  1.286e+03  2.428e+03 
  2   2   1  0.1429     81  0.0100  0.5000  0.5000  9.848e+00  9.520e+03  0.000e+00  8.487e+00  9.848e+00  9.520e+03  9.667e+02  1.731e+03
  2   2   1  0.1111    121  0.0100  0.5000  0.5000  1.260e+01  9.710e+03  0.000e+00  1.072e+01  1.260e+01  9.710e+03  7.707e+02  1.343e+03 
  2   2   1  0.0909    169  0.0100  0.5000  0.5000  1.530e+01  9.808e+03  0.000e+00  1.282e+01  1.530e+01  9.808e+03  6.410e+02  1.096e+03];
M41h=[ 
  2   4   1  0.3333    121  0.0100  0.5000  0.5000  2.317e+00  9.295e+03  0.000e+00  1.141e+01  2.317e+00  9.295e+03  4.011e+03  1.860e+04
  2   4   1  0.2000    289  0.0100  0.5000  0.5000  3.809e+00  9.746e+03  0.000e+00  1.856e+01  3.809e+00  9.746e+03  2.559e+03  1.104e+04
  2   4   1  0.1429    529  0.0100  0.5000  0.5000  5.215e+00  9.874e+03  0.000e+00  2.496e+01  5.215e+00  9.874e+03  1.893e+03  7.699e+03 
  2   4   1  0.1111    841  0.0100  0.5000  0.5000  6.521e+00  9.927e+03  0.000e+00  3.034e+01  6.521e+00  9.927e+03  1.522e+03  5.819e+03  
  2   4   1  0.0909   1225  0.0100  0.5000  0.5000  7.733e+00  9.954e+03  0.000e+00  3.457e+01  7.733e+00  9.954e+03  1.287e+03  4.617e+03];
M61h=[   
  2   6   1  0.3333    289  0.0100  0.5000  0.5000  6.789e-01  9.622e+03  0.000e+00  1.998e+01  6.789e-01  9.622e+03  1.417e+04  1.586e+05 
  2   6   1  0.2000    729  0.0100  0.5000  0.5000  1.116e+00  9.868e+03  0.000e+00  3.146e+01  1.116e+00  9.868e+03  8.846e+03  8.978e+04
  2   6   1  0.1429   1369  0.0100  0.5000  0.5000  1.507e+00  9.937e+03  0.000e+00  4.058e+01  1.507e+00  9.937e+03  6.592e+03  5.940e+04 
  2   6   1  0.1111   2209  0.0100  0.5000  0.5000  1.848e+00  9.966e+03  0.000e+00  4.706e+01  1.848e+00  9.966e+03  5.392e+03  4.255e+04
  2   6   1  0.0909   3249  0.0100  0.5000  0.5000  2.145e+00  9.980e+03  0.000e+00  5.059e+01  2.145e+00  9.980e+03  4.652e+03  3.210e+04];
 M81h=[  
  2   8   1  0.3333    529  0.0100  0.5000  0.5000  7.659e-02  9.753e+03  0.000e+00  2.669e+01  7.659e-02  9.753e+03  1.273e+05  1.423e+06
  2   8   1  0.2000   1369  0.0100  0.5000  0.5000  8.698e-02  9.916e+03  0.000e+00  4.017e+01  8.698e-02  9.916e+03  1.140e+05  7.417e+05 
  2   8   1  0.1429   2601  0.0100  0.5000  0.5000  1.121e-01  9.962e+03  0.000e+00  4.896e+01  1.121e-01  9.962e+03  8.887e+04  4.508e+05 
  2   8   1  0.1111   4225  0.0100  0.5000  0.5000  1.478e-01  9.981e+03  0.000e+00  5.246e+01  1.478e-01  9.981e+03  6.754e+04  2.995e+05
  2   8   1  0.0909   6241  0.0100  0.5000  0.5000  1.933e-01  9.990e+03  0.000e+00  5.022e+01  1.933e-01  9.990e+03  5.168e+04  2.146e+05]; 
 M101h=[ 
  2  10   1  0.3333    841  0.0100  0.5000  0.5000  1.729e-03  9.822e+03  0.000e+00  3.318e+01  1.729e-03  9.822e+03  5.681e+06  2.230e+07  
  2  10   1  0.2000   2209  0.0100  0.5000  0.5000  2.245e-03  9.942e+03  0.000e+00  4.753e+01  2.245e-03  9.942e+03  4.428e+06  1.624e+07  
  2  10   1  0.1429   4225  0.0100  0.5000  0.5000  3.153e-03  9.975e+03  0.000e+00  5.393e+01  3.153e-03  9.975e+03  3.163e+06  1.093e+07
  2  10   1  0.1111   6889  0.0100  0.5000  0.5000  4.409e-03  9.989e+03  0.000e+00  5.150e+01  4.409e-03  9.989e+03  2.265e+06  7.287e+06
  2  10   1  0.0909  10201  0.0100  0.5000  0.5000  5.998e-03  9.996e+03  0.000e+00  3.673e+01  5.998e-03  9.996e+03  1.667e+06  5.284e+06];  
figure(6)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0.5, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta05_dt001_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[ 
  2   2   1  0.3333     25  0.0100  0.5000  0.5000  4.285e+00  7.663e+03  0.000e+00  3.739e+00  4.285e+00  7.663e+03  1.788e+03  4.081e+03
  2   2   1  0.2000     49  0.0100  0.5000  0.5000  7.060e+00  9.077e+03  0.000e+00  6.147e+00  7.060e+00  9.077e+03  1.286e+03  2.428e+03 
  2   2   1  0.1429     81  0.0100  0.5000  0.5000  9.848e+00  9.520e+03  0.000e+00  8.487e+00  9.848e+00  9.520e+03  9.667e+02  1.731e+03
  2   2   1  0.1111    121  0.0100  0.5000  0.5000  1.260e+01  9.710e+03  0.000e+00  1.072e+01  1.260e+01  9.710e+03  7.707e+02  1.343e+03 
  2   2   1  0.0909    169  0.0100  0.5000  0.5000  1.530e+01  9.808e+03  0.000e+00  1.282e+01  1.530e+01  9.808e+03  6.410e+02  1.096e+03];
 M43h=[ 
  2   4   3  0.3333     49  0.0100  0.5000  0.5000  3.312e+00  7.679e+03  0.000e+00  1.024e+01  3.312e+00  7.679e+03  2.319e+03  6.948e+03
  2   4   3  0.2000     81  0.0100  0.5000  0.5000  6.029e+00  8.709e+03  0.000e+00  1.667e+01  6.029e+00  8.709e+03  1.445e+03  4.632e+03 
  2   4   3  0.1429    121  0.0100  0.5000  0.5000  8.606e+00  9.252e+03  0.000e+00  2.246e+01  8.606e+00  9.252e+03  1.075e+03  3.177e+03  
  2   4   3  0.1111    169  0.0100  0.5000  0.5000  1.103e+01  9.529e+03  0.000e+00  2.749e+01  1.103e+01  9.529e+03  8.641e+02  2.428e+03
  2   4   3  0.0909    225  0.0100  0.5000  0.5000  1.328e+01  9.681e+03  0.000e+00  3.157e+01  1.328e+01  9.681e+03  7.290e+02  1.949e+03]; 
 M65h=[ 
  2   6   5  0.3333     81  0.0100  0.5000  0.5000  1.225e+00  8.051e+03  0.000e+00  1.700e+01  1.225e+00  8.051e+03  6.572e+03  4.295e+04
  2   6   5  0.2000    121  0.0100  0.5000  0.5000  2.909e+00  8.698e+03  0.000e+00  2.652e+01  2.909e+00  8.698e+03  2.990e+03  1.326e+04 
  2   6   5  0.1429    169  0.0100  0.5000  0.5000  4.476e+00  9.121e+03  0.000e+00  3.433e+01  4.476e+00  9.121e+03  2.038e+03  9.847e+03
  2   6   5  0.1111    225  0.0100  0.5000  0.5000  5.787e+00  9.399e+03  0.000e+00  3.985e+01  5.787e+00  9.399e+03  1.624e+03  6.966e+03 
  2   6   5  0.0909    289  0.0100  0.5000  0.5000  6.885e+00  9.575e+03  0.000e+00  4.277e+01  6.885e+00  9.575e+03  1.391e+03  5.353e+03]; 
 M87h=[ 
  2   8   7  0.3333    121  0.0100  0.5000  0.5000  3.159e-01  8.345e+03  0.000e+00  2.359e+01  3.159e-01  8.345e+03  2.642e+04  3.574e+05 
  2   8   7  0.2000    169  0.0100  0.5000  0.5000  9.210e-01  8.793e+03  0.000e+00  3.523e+01  9.210e-01  8.793e+03  9.547e+03  8.277e+04 
  2   8   7  0.1429    225  0.0100  0.5000  0.5000  1.731e+00  9.107e+03  0.000e+00  4.330e+01  1.731e+00  9.107e+03  5.260e+03  3.199e+04
  2   8   7  0.1111    289  0.0100  0.5000  0.5000  2.377e+00  9.337e+03  0.000e+00  4.671e+01  2.377e+00  9.337e+03  3.929e+03  2.324e+04
  2   8   7  0.0909    361  0.0100  0.5000  0.5000  2.846e+00  9.505e+03  0.000e+00  4.489e+01  2.846e+00  9.505e+03  3.340e+03  1.697e+04];
 M109h=[  
  2  10   9  0.3333    169  0.0100  0.5000  0.5000  1.519e-02  8.571e+03  0.000e+00  2.921e+01  1.519e-02  8.571e+03  5.643e+05  3.434e+06
  2  10   9  0.2000    225  0.0100  0.5000  0.5000  6.750e-02  8.898e+03  0.000e+00  4.225e+01  6.750e-02  8.898e+03  1.318e+05  6.872e+05 
  2  10   9  0.1429    289  0.0100  0.5000  0.5000  2.252e-01  9.143e+03  0.000e+00  4.850e+01  2.252e-01  9.143e+03  4.060e+04  1.752e+05  
  2  10   9  0.1111    361  0.0100  0.5000  0.5000  4.719e-01  9.329e+03  0.000e+00  4.667e+01  4.719e-01  9.329e+03  1.977e+04  8.681e+04 
  2  10   9  0.0909    441  0.0100  0.5000  0.5000  6.815e-01  9.478e+03  0.000e+00  3.362e+01  6.815e-01  9.478e+03  1.391e+04  5.905e+04];
figure(7)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0.5, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta05_dt001_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  2   2   1  0.3333     25  0.0100  0.5000  0.5000  4.285e+00  7.663e+03  0.000e+00  3.739e+00  4.285e+00  7.663e+03  1.788e+03  4.081e+03
  2   4   1  0.3333    121  0.0100  0.5000  0.5000  2.317e+00  9.295e+03  0.000e+00  1.141e+01  2.317e+00  9.295e+03  4.011e+03  1.860e+04
  2   6   1  0.3333    289  0.0100  0.5000  0.5000  6.789e-01  9.622e+03  0.000e+00  1.998e+01  6.789e-01  9.622e+03  1.417e+04  1.586e+05
  2   8   1  0.3333    529  0.0100  0.5000  0.5000  7.659e-02  9.753e+03  0.000e+00  2.669e+01  7.659e-02  9.753e+03  1.273e+05  1.423e+06
  2  10   1  0.3333    841  0.0100  0.5000  0.5000  1.729e-03  9.822e+03  0.000e+00  3.318e+01  1.729e-03  9.822e+03  5.681e+06  2.230e+07 
  2  12   1  0.3333   1225  0.0100  0.5000  0.5000  3.962e-05  9.863e+03  0.000e+00  3.891e+01  3.962e-05  9.863e+03  2.489e+08  1.054e+09];
Mp115=[
  2   2   1  0.2000     49  0.0100  0.5000  0.5000  7.060e+00  9.077e+03  0.000e+00  6.147e+00  7.060e+00  9.077e+03  1.286e+03  2.428e+03
  2   4   1  0.2000    289  0.0100  0.5000  0.5000  3.809e+00  9.746e+03  0.000e+00  1.856e+01  3.809e+00  9.746e+03  2.559e+03  1.104e+04 
  2   6   1  0.2000    729  0.0100  0.5000  0.5000  1.116e+00  9.868e+03  0.000e+00  3.146e+01  1.116e+00  9.868e+03  8.846e+03  8.978e+04
  2   8   1  0.2000   1369  0.0100  0.5000  0.5000  8.698e-02  9.916e+03  0.000e+00  4.017e+01  8.698e-02  9.916e+03  1.140e+05  7.417e+05 
  2  10   1  0.2000   2209  0.0100  0.5000  0.5000  2.245e-03  9.942e+03  0.000e+00  4.753e+01  2.245e-03  9.942e+03  4.428e+06  1.624e+07 
  2  12   1  0.2000   3249  0.0100  0.5000  0.5000  5.681e-05  9.957e+03  0.000e+00  5.284e+01  5.681e-05  9.957e+03  1.753e+08  6.916e+08];
Mp117=[
  2   2   1  0.1429     81  0.0100  0.5000  0.5000  9.848e+00  9.520e+03  0.000e+00  8.487e+00  9.848e+00  9.520e+03  9.667e+02  1.731e+03
  2   4   1  0.1429    529  0.0100  0.5000  0.5000  5.215e+00  9.874e+03  0.000e+00  2.496e+01  5.215e+00  9.874e+03  1.893e+03  7.699e+03  
  2   6   1  0.1429   1369  0.0100  0.5000  0.5000  1.507e+00  9.937e+03  0.000e+00  4.058e+01  1.507e+00  9.937e+03  6.592e+03  5.940e+04
  2   8   1  0.1429   2601  0.0100  0.5000  0.5000  1.121e-01  9.962e+03  0.000e+00  4.896e+01  1.121e-01  9.962e+03  8.887e+04  4.508e+05 
  2  10   1  0.1429   4225  0.0100  0.5000  0.5000  3.153e-03  9.975e+03  0.000e+00  5.393e+01  3.153e-03  9.975e+03  3.163e+06  1.093e+07
  2  12   1  0.1429   6241  0.0100  0.5000  0.5000  8.546e-05  9.983e+03  0.000e+00  5.485e+01  8.546e-05  9.983e+03  1.168e+08  4.223e+08]; 
Mp119=[
  2   2   1  0.1111    121  0.0100  0.5000  0.5000  1.260e+01  9.710e+03  0.000e+00  1.072e+01  1.260e+01  9.710e+03  7.707e+02  1.343e+03
  2   4   1  0.1111    841  0.0100  0.5000  0.5000  6.521e+00  9.927e+03  0.000e+00  3.034e+01  6.521e+00  9.927e+03  1.522e+03  5.819e+03 
  2   6   1  0.1111   2209  0.0100  0.5000  0.5000  1.848e+00  9.966e+03  0.000e+00  4.706e+01  1.848e+00  9.966e+03  5.392e+03  4.255e+04
  2   8   1  0.1111   4225  0.0100  0.5000  0.5000  1.478e-01  9.981e+03  0.000e+00  5.246e+01  1.478e-01  9.981e+03  6.754e+04  2.995e+05
  2  10   1  0.1111   6889  0.0100  0.5000  0.5000  4.409e-03  9.989e+03  0.000e+00  5.150e+01  4.409e-03  9.989e+03  2.265e+06  7.287e+06
  2  12   1  0.1111  10201  0.0100  0.5000  0.5000  1.246e-04  9.994e+03  0.000e+00  4.178e+01  1.246e-04  9.994e+03  8.024e+07  2.737e+08]; 
figure(8)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(end-2:end,2), Mp113(end-2:end,2).^-1.*8.^Mp113(end-2:end,2),'--k');
text(9,3e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0.5, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta05_dt001_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  2   2   1  0.3333     25  0.0100  0.5000  0.5000  4.285e+00  7.663e+03  0.000e+00  3.739e+00  4.285e+00  7.663e+03  1.788e+03  4.081e+03
  2   4   3  0.3333     49  0.0100  0.5000  0.5000  3.312e+00  7.679e+03  0.000e+00  1.024e+01  3.312e+00  7.679e+03  2.319e+03  6.948e+03
  2   6   5  0.3333     81  0.0100  0.5000  0.5000  1.225e+00  8.051e+03  0.000e+00  1.700e+01  1.225e+00  8.051e+03  6.572e+03  4.295e+04
  2   8   7  0.3333    121  0.0100  0.5000  0.5000  3.159e-01  8.345e+03  0.000e+00  2.359e+01  3.159e-01  8.345e+03  2.642e+04  3.574e+05 
  2  10   9  0.3333    169  0.0100  0.5000  0.5000  1.519e-02  8.571e+03  0.000e+00  2.921e+01  1.519e-02  8.571e+03  5.643e+05  3.434e+06
  2  12  11  0.3333    225  0.0100  0.5000  0.5000  3.830e-04  8.746e+03  0.000e+00  3.453e+01  3.830e-04  8.746e+03  2.284e+07  5.612e+07]; 
Mpk15=[ 
  2   2   1  0.2000     49  0.0100  0.5000  0.5000  7.060e+00  9.077e+03  0.000e+00  6.147e+00  7.060e+00  9.077e+03  1.286e+03  2.428e+03
  2   4   3  0.2000     81  0.0100  0.5000  0.5000  6.029e+00  8.709e+03  0.000e+00  1.667e+01  6.029e+00  8.709e+03  1.445e+03  4.632e+03 
  2   6   5  0.2000    121  0.0100  0.5000  0.5000  2.909e+00  8.698e+03  0.000e+00  2.652e+01  2.909e+00  8.698e+03  2.990e+03  1.326e+04 
  2   8   7  0.2000    169  0.0100  0.5000  0.5000  9.210e-01  8.793e+03  0.000e+00  3.523e+01  9.210e-01  8.793e+03  9.547e+03  8.277e+04 
  2  10   9  0.2000    225  0.0100  0.5000  0.5000  6.750e-02  8.898e+03  0.000e+00  4.225e+01  6.750e-02  8.898e+03  1.318e+05  6.872e+05
  2  12  11  0.2000    289  0.0100  0.5000  0.5000  2.008e-03  8.996e+03  0.000e+00  4.718e+01  2.008e-03  8.996e+03  4.480e+06  9.327e+06];
Mpk17=[
  2   2   1  0.1429     81  0.0100  0.5000  0.5000  9.848e+00  9.520e+03  0.000e+00  8.487e+00  9.848e+00  9.520e+03  9.667e+02  1.731e+03
  2   4   3  0.1429    121  0.0100  0.5000  0.5000  8.606e+00  9.252e+03  0.000e+00  2.246e+01  8.606e+00  9.252e+03  1.075e+03  3.177e+03 
  2   6   5  0.1429    169  0.0100  0.5000  0.5000  4.476e+00  9.121e+03  0.000e+00  3.433e+01  4.476e+00  9.121e+03  2.038e+03  9.847e+03
  2   8   7  0.1429    225  0.0100  0.5000  0.5000  1.731e+00  9.107e+03  0.000e+00  4.330e+01  1.731e+00  9.107e+03  5.260e+03  3.199e+04
  2  10   9  0.1429    289  0.0100  0.5000  0.5000  2.252e-01  9.143e+03  0.000e+00  4.850e+01  2.252e-01  9.143e+03  4.060e+04  1.752e+05 
  2  12  11  0.1429    361  0.0100  0.5000  0.5000  8.736e-03  9.193e+03  0.000e+00  4.967e+01  8.736e-03  9.193e+03  1.052e+06  1.934e+06];  
 Mpk19=[
  2   2   1  0.1111    121  0.0100  0.5000  0.5000  1.260e+01  9.710e+03  0.000e+00  1.072e+01  1.260e+01  9.710e+03  7.707e+02  1.343e+03
  2   4   3  0.1111    169  0.0100  0.5000  0.5000  1.103e+01  9.529e+03  0.000e+00  2.749e+01  1.103e+01  9.529e+03  8.641e+02  2.428e+03
  2   6   5  0.1111    225  0.0100  0.5000  0.5000  5.787e+00  9.399e+03  0.000e+00  3.985e+01  5.787e+00  9.399e+03  1.624e+03  6.966e+03 
  2   8   7  0.1111    289  0.0100  0.5000  0.5000  2.377e+00  9.337e+03  0.000e+00  4.671e+01  2.377e+00  9.337e+03  3.929e+03  2.324e+04
  2  10   9  0.1111    361  0.0100  0.5000  0.5000  4.719e-01  9.329e+03  0.000e+00  4.667e+01  4.719e-01  9.329e+03  1.977e+04  8.681e+04 
  2  12  11  0.1111    441  0.0100  0.5000  0.5000  2.784e-02  9.354e+03  0.000e+00  3.837e+01  2.784e-02  9.354e+03  3.360e+05  5.061e+05]; 
Mpk111=[
  2   2   1  0.0909    169  0.0100  0.5000  0.5000  1.530e+01  9.808e+03  0.000e+00  1.282e+01  1.530e+01  9.808e+03  6.410e+02  1.096e+03
  2   4   3  0.0909    225  0.0100  0.5000  0.5000  1.328e+01  9.681e+03  0.000e+00  3.157e+01  1.328e+01  9.681e+03  7.290e+02  1.949e+03 
  2   6   5  0.0909    289  0.0100  0.5000  0.5000  6.885e+00  9.575e+03  0.000e+00  4.277e+01  6.885e+00  9.575e+03  1.391e+03  5.353e+03 
  2   8   7  0.0909    361  0.0100  0.5000  0.5000  2.846e+00  9.505e+03  0.000e+00  4.489e+01  2.846e+00  9.505e+03  3.340e+03  1.697e+04 
  2  10   9  0.0909    441  0.0100  0.5000  0.5000  6.815e-01  9.478e+03  0.000e+00  3.362e+01  6.815e-01  9.478e+03  1.391e+04  5.905e+04
  2  12  11  0.0909    529  0.0100  0.5000  0.5000  5.699e-02  9.659e+03  0.000e+00  1.771e-01  5.699e-02  9.659e+03  1.695e+05  4.076e+05];   
figure(9)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
%semilogy(Mpk13(end-2:end,2), 0.2*Mpk13(end-2:end,2).^-1.*8.^Mpk13(end-2:end,2),'--k');
semilogy(Mpk13(end-4:end,2), 1e2*Mpk13(end-4:end,2).^-1.*4.^Mpk13(end-4:end,2),'--k');
%text(9.5,1e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(8,5e6,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0.5, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta05_dt001_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  2  12   1  0.3333   1225  0.0100  0.5000  0.5000  3.962e-05  9.863e+03  0.000e+00  3.891e+01  3.962e-05  9.863e+03  2.489e+08  1.054e+09
  2  12   2  0.3333   1089  0.0100  0.5000  0.5000  6.817e-05  9.827e+03  0.000e+00  3.897e+01  6.817e-05  9.827e+03  1.441e+08  5.201e+08
  2  12   3  0.3333    961  0.0100  0.5000  0.5000  1.228e-04  9.791e+03  0.000e+00  3.915e+01  1.228e-04  9.791e+03  7.975e+07  3.122e+08
  2  12   4  0.3333    841  0.0100  0.5000  0.5000  3.147e-04  9.751e+03  0.000e+00  3.906e+01  3.147e-04  9.751e+03  3.099e+07  1.280e+08 
  2  12   5  0.3333    729  0.0100  0.5000  0.5000  1.034e-03  9.704e+03  0.000e+00  3.884e+01  1.034e-03  9.704e+03  9.388e+06  5.419e+07 
  2  12   6  0.3333    625  0.0100  0.5000  0.5000  4.240e-03  9.646e+03  0.000e+00  3.926e+01  4.240e-03  9.646e+03  2.275e+06  2.352e+07 
  2  12   7  0.3333    529  0.0100  0.5000  0.5000  1.585e-02  9.539e+03  0.000e+00  3.896e+01  1.585e-02  9.539e+03  6.020e+05  6.490e+06
  2  12   8  0.3333    441  0.0100  0.5000  0.5000  2.751e-02  9.407e+03  0.000e+00  3.900e+01  2.751e-02  9.407e+03  3.420e+05  2.926e+06 
  2  12   9  0.3333    361  0.0100  0.5000  0.5000  1.776e-02  9.244e+03  0.000e+00  3.885e+01  1.776e-02  9.244e+03  5.204e+05  2.567e+06 
  2  12  10  0.3333    289  0.0100  0.5000  0.5000  3.313e-03  9.030e+03  0.000e+00  3.723e+01  3.313e-03  9.030e+03  2.726e+06  8.287e+06 
  2  12  11  0.3333    225  0.0100  0.5000  0.5000  3.830e-04  8.746e+03  0.000e+00  3.453e+01  3.830e-04  8.746e+03  2.284e+07  5.612e+07]; 
M12k15=[
   2  12   1  0.2000   3249  0.0100  0.5000  0.5000  5.681e-05  9.957e+03  0.000e+00  5.284e+01  5.681e-05  9.957e+03  1.753e+08  6.916e+08
  2  12   2  0.2000   2809  0.0100  0.5000  0.5000  1.011e-04  9.943e+03  0.000e+00  5.272e+01  1.011e-04  9.943e+03  9.836e+07  3.352e+08
  2  12   3  0.2000   2401  0.0100  0.5000  0.5000  1.801e-04  9.930e+03  0.000e+00  5.307e+01  1.801e-04  9.930e+03  5.512e+07  2.184e+08
  2  12   4  0.2000   2025  0.0100  0.5000  0.5000  4.592e-04  9.915e+03  0.000e+00  5.334e+01  4.592e-04  9.915e+03  2.159e+07  8.921e+07
  2  12   5  0.2000   1681  0.0100  0.5000  0.5000  1.495e-03  9.897e+03  0.000e+00  5.280e+01  1.495e-03  9.897e+03  6.622e+06  3.799e+07 
  2  12   6  0.2000   1369  0.0100  0.5000  0.5000  6.140e-03  9.873e+03  0.000e+00  5.323e+01  6.140e-03  9.873e+03  1.608e+06  1.648e+07  
  2  12   7  0.2000   1089  0.0100  0.5000  0.5000  2.440e-02  9.819e+03  0.000e+00  5.298e+01  2.440e-02  9.819e+03  4.025e+05  4.471e+06  
  2  12   8  0.2000    841  0.0100  0.5000  0.5000  5.244e-02  9.742e+03  0.000e+00  5.269e+01  5.244e-02  9.742e+03  1.858e+05  1.355e+06  
  2  12   9  0.2000    625  0.0100  0.5000  0.5000  6.620e-02  9.602e+03  0.000e+00  5.305e+01  6.620e-02  9.602e+03  1.450e+05  8.626e+05
  2  12  10  0.2000    441  0.0100  0.5000  0.5000  3.626e-02  9.370e+03  0.000e+00  5.112e+01  3.626e-02  9.370e+03  2.584e+05  9.222e+05 
  2  12  11  0.2000    289  0.0100  0.5000  0.5000  2.008e-03  8.996e+03  0.000e+00  4.718e+01  2.008e-03  8.996e+03  4.480e+06  9.327e+06];
M12k19=[   
  2  12   1  0.1111  10201  0.0100  0.5000  0.5000  1.246e-04  9.994e+03  0.000e+00  4.178e+01  1.246e-04  9.994e+03  8.024e+07  2.737e+08 
  2  12   2  0.1111   8649  0.0100  0.5000  0.5000  2.186e-04  9.989e+03  0.000e+00  4.129e+01  2.186e-04  9.989e+03  4.571e+07  1.444e+08
  2  12   3  0.1111   7225  0.0100  0.5000  0.5000  3.841e-04  9.985e+03  0.000e+00  4.369e+01  3.841e-04  9.985e+03  2.599e+07  1.044e+08 
  2  12   4  0.1111   5929  0.0100  0.5000  0.5000  9.726e-04  9.981e+03  0.000e+00  4.364e+01  9.726e-04  9.981e+03  1.026e+07  4.275e+07
  2  12   5  0.1111   4761  0.0100  0.5000  0.5000  3.121e-03  9.975e+03  0.000e+00  4.171e+01  3.121e-03  9.975e+03  3.196e+06  1.861e+07 
  2  12   6  0.1111   3721  0.0100  0.5000  0.5000  1.264e-02  9.967e+03  0.000e+00  4.312e+01  1.264e-02  9.967e+03  7.887e+05  8.051e+06
  2  12   7  0.1111   2809  0.0100  0.5000  0.5000  4.919e-02  9.949e+03  0.000e+00  4.207e+01  4.919e-02  9.949e+03  2.022e+05  2.266e+06
  2  12   8  0.1111   2025  0.0100  0.5000  0.5000  1.012e-01  9.922e+03  0.000e+00  4.241e+01  1.012e-01  9.922e+03  9.800e+04  5.208e+05 
  2  12   9  0.1111   1369  0.0100  0.5000  0.5000  1.300e-01  9.863e+03  0.000e+00  4.324e+01  1.300e-01  9.863e+03  7.585e+04  3.455e+05
  2  12  10  0.1111    841  0.0100  0.5000  0.5000  1.144e-01  9.721e+03  0.000e+00  4.146e+01  1.144e-01  9.721e+03  8.497e+04  3.274e+05
  2  12  11  0.1111    441  0.0100  0.5000  0.5000  2.784e-02  9.354e+03  0.000e+00  3.837e+01  2.784e-02  9.354e+03  3.360e+05  5.061e+05];
figure(10)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0.5, \Delta t = 0.01,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;  
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta05_dt001_NEU.png')

==> Stiff_results_NEU_1_01/Stiff_results_NEU_1_01_plot.m <==
close all
clear all
% CB NEUMANN (ibc=2) - Beta=0
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  2   2   1  0.3333     25  0.1000  0.0000  0.5000  4.315e+00  7.553e+01  0.000e+00  4.682e+00  4.315e+00  7.553e+01  1.750e+01  4.083e+01
  2   2   1  0.2000     49  0.1000  0.0000  0.5000  7.322e+00  9.028e+01  0.000e+00  8.946e+00  7.322e+00  9.028e+01  1.233e+01  2.433e+01
  2   2   1  0.1429     81  0.1000  0.0000  0.5000  1.057e+01  9.491e+01  0.000e+00  1.320e+01  1.057e+01  9.491e+01  8.982e+00  1.737e+01 
  2   2   1  0.1111    121  0.1000  0.0000  0.5000  1.387e+01  9.688e+01  0.000e+00  1.679e+01  1.387e+01  9.688e+01  6.984e+00  1.351e+01 
  2   2   1  0.0909    169  0.1000  0.0000  0.5000  1.718e+01  9.790e+01  0.000e+00  1.985e+01  1.718e+01  9.790e+01  5.698e+00  1.105e+01]; 
M41h=[   
  2   4   1  0.3333    121  0.1000  0.0000  0.5000  1.242e+00  9.256e+01  0.000e+00  1.118e+01  1.242e+00  9.256e+01  7.453e+01  1.879e+02  
  2   4   1  0.2000    289  0.1000  0.0000  0.5000  9.748e-01  9.725e+01  0.000e+00  1.640e+01  9.748e-01  9.725e+01  9.977e+01  1.944e+02 
  2   4   1  0.1429    529  0.1000  0.0000  0.5000  9.249e-01  9.859e+01  0.000e+00  2.337e+01  9.249e-01  9.859e+01  1.066e+02  1.947e+02
  2   4   1  0.1111    841  0.1000  0.0000  0.5000  9.061e-01  9.914e+01  0.000e+00  2.839e+01  9.061e-01  9.914e+01  1.094e+02  1.947e+02   
  2   4   1  0.0909   1225  0.1000  0.0000  0.5000  8.969e-01  9.943e+01  0.000e+00  3.236e+01  8.969e-01  9.943e+01  1.109e+02  2.188e+02]; 
 M61h=[  
  2   6   1  0.3333    289  0.1000  0.0000  0.5000  2.780e-02  9.597e+01  0.000e+00  1.699e+01  2.780e-02  9.597e+01  3.452e+03  1.036e+04
  2   6   1  0.2000    729  0.1000  0.0000  0.5000  2.523e-02  9.853e+01  0.000e+00  2.488e+01  2.523e-02  9.853e+01  3.906e+03  1.052e+04
  2   6   1  0.1429   1369  0.1000  0.0000  0.5000  2.453e-02  9.925e+01  0.000e+00  3.142e+01  2.453e-02  9.925e+01  4.046e+03  1.053e+04
  2   6   1  0.1111   2209  0.1000  0.0000  0.5000  2.425e-02  9.954e+01  0.000e+00  3.679e+01  2.425e-02  9.954e+01  4.105e+03  1.245e+04
  2   6   1  0.0909   3249  0.1000  0.0000  0.5000  2.410e-02  1.120e+02  0.000e+00  4.103e+01  2.410e-02  1.120e+02  4.646e+03  1.491e+04];
 M81h=[
  2   8   1  0.3333    529  0.1000  0.0000  0.5000  6.395e-04  9.733e+01  0.000e+00  2.145e+01  6.395e-04  9.733e+01  1.522e+05  5.348e+05 
  2   8   1  0.2000   1369  0.1000  0.0000  0.5000  6.003e-04  9.903e+01  0.000e+00  3.106e+01  6.003e-04  9.903e+01  1.650e+05  5.396e+05 
  2   8   1  0.1429   2601  0.1000  0.0000  0.5000  5.892e-04  9.950e+01  0.000e+00  3.817e+01  5.892e-04  9.950e+01  1.689e+05  6.164e+05 
  2   8   1  0.1111   4225  0.1000  0.0000  0.5000  5.846e-04  1.208e+02  0.000e+00  4.363e+01  5.846e-04  1.208e+02  2.066e+05  7.716e+05
  2   8   1  0.0909   6241  0.1000  0.0000  0.5000  5.823e-04  1.450e+02  0.000e+00  4.784e+01  5.823e-04  1.450e+02  2.490e+05  9.267e+05];
 M101h=[
  2  10   1  0.3333    841  0.1000  0.0000  0.5000  1.419e-05  9.804e+01  0.000e+00  2.543e+01  1.419e-05  9.804e+01  6.911e+06  2.710e+07 
  2  10   1  0.2000   2209  0.1000  0.0000  0.5000  1.355e-05  9.929e+01  0.000e+00  3.602e+01  1.355e-05  9.929e+01  7.329e+06  2.742e+07
  2  10   1  0.1429   4225  0.1000  0.0000  0.5000  1.336e-05  1.176e+02  0.000e+00  4.314e+01  1.336e-05  1.176e+02  8.798e+06  3.641e+07 
  2  10   1  0.1111   6889  0.1000  0.0000  0.5000  1.329e-05  1.477e+02  0.000e+00  4.851e+01  1.329e-05  1.477e+02  1.112e+07  4.574e+07 
  2  10   1  0.0909  10201  0.1000  0.0000  0.5000  1.325e-05  1.777e+02  0.000e+00  5.215e+01  1.325e-05  1.777e+02  1.341e+07  5.506e+07]; 
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
loglog(M21h(end-2:end,4),1e3*M21h(end-2:end,4).^(-2),'--k');
text(0.15,6e4,'h^{-2}','FontSize',12);
xlabel('h');
title('k=1, \beta = 0, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta0_dt01_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[ 
  2   2   1  0.3333     25  0.1000  0.0000  0.5000  4.315e+00  7.553e+01  0.000e+00  4.682e+00  4.315e+00  7.553e+01  1.750e+01  4.083e+01
  2   2   1  0.2000     49  0.1000  0.0000  0.5000  7.322e+00  9.028e+01  0.000e+00  8.946e+00  7.322e+00  9.028e+01  1.233e+01  2.433e+01
  2   2   1  0.1429     81  0.1000  0.0000  0.5000  1.057e+01  9.491e+01  0.000e+00  1.320e+01  1.057e+01  9.491e+01  8.982e+00  1.737e+01 
  2   2   1  0.1111    121  0.1000  0.0000  0.5000  1.387e+01  9.688e+01  0.000e+00  1.679e+01  1.387e+01  9.688e+01  6.984e+00  1.351e+01 
  2   2   1  0.0909    169  0.1000  0.0000  0.5000  1.718e+01  9.790e+01  0.000e+00  1.985e+01  1.718e+01  9.790e+01  5.698e+00  1.105e+01]; 
 M43h=[ 
  2   4   3  0.3333     49  0.1000  0.0000  0.5000  2.938e+00  7.506e+01  0.000e+00  1.336e+01  3.364e+00  7.506e+01  2.231e+01  7.487e+01
  2   4   3  0.2000     81  0.1000  0.0000  0.5000  4.415e+00  8.615e+01  0.000e+00  1.988e+01  4.415e+00  8.615e+01  1.951e+01  4.812e+01 
  2   4   3  0.1429    121  0.1000  0.0000  0.5000  4.149e+00  9.201e+01  0.000e+00  2.547e+01  4.149e+00  9.201e+01  2.218e+01  3.964e+01 
  2   4   3  0.1111    169  0.1000  0.0000  0.5000  4.131e+00  9.495e+01  0.000e+00  3.063e+01  4.131e+00  9.495e+01  2.298e+01  4.410e+01
  2   4   3  0.0909    225  0.1000  0.0000  0.5000  4.138e+00  9.656e+01  0.000e+00  3.491e+01  4.138e+00  9.656e+01  2.333e+01  4.861e+01];  
 M65h=[ 
  2   6   5  0.3333     81  0.1000  0.0000  0.5000  1.557e-01  7.889e+01  0.000e+00  1.869e+01  1.557e-01  7.889e+01  5.066e+02  1.052e+03
  2   6   5  0.2000    121  0.1000  0.0000  0.5000  3.235e-01  8.579e+01  0.000e+00  2.779e+01  3.235e-01  8.579e+01  2.652e+02  4.394e+02 
  2   6   5  0.1429    169  0.1000  0.0000  0.5000  4.192e-01  9.044e+01  0.000e+00  3.478e+01  4.192e-01  9.044e+01  2.157e+02  4.691e+02
  2   6   5  0.1111    225  0.1000  0.0000  0.5000  4.658e-01  9.487e+01  0.000e+00  4.051e+01  4.658e-01  9.487e+01  2.037e+02  5.255e+02 
  2   6   5  0.0909    289  0.1000  0.0000  0.5000  4.917e-01  1.130e+02  0.000e+00  4.535e+01  4.917e-01  1.130e+02  2.298e+02  5.877e+02];
 M87h=[ 
  2   8   7  0.3333    121  0.1000  0.0000  0.5000  5.101e-03  8.203e+01  0.000e+00  2.362e+01  5.101e-03  8.203e+01  1.608e+04  4.040e+04 
  2   8   7  0.2000    169  0.1000  0.0000  0.5000  1.721e-02  8.672e+01  0.000e+00  3.425e+01  1.721e-02  8.672e+01  5.038e+03  1.185e+04
  2   8   7  0.1429    225  0.1000  0.0000  0.5000  3.573e-02  9.761e+01  0.000e+00  4.195e+01  3.573e-02  9.761e+01  2.732e+03  5.943e+03
  2   8   7  0.1111    289  0.1000  0.0000  0.5000  4.811e-02  1.216e+02  0.000e+00  4.794e+01  4.811e-02  1.216e+02  2.528e+03  6.412e+03
  2   8   7  0.0909    361  0.1000  0.0000  0.5000  5.507e-02  1.455e+02  0.000e+00  5.275e+01  5.507e-02  1.455e+02  2.643e+03  7.549e+03]; 
 M109h=[  
  2  10   9  0.3333    169  0.1000  0.0000  0.5000  1.425e-04  8.446e+01  0.000e+00  2.831e+01  1.425e-04  8.446e+01  5.928e+05  1.747e+06 
  2  10   9  0.2000    225  0.1000  0.0000  0.5000  6.244e-04  8.864e+01  0.000e+00  3.963e+01  6.244e-04  8.864e+01  1.420e+05  4.413e+05
  2  10   9  0.1429    289  0.1000  0.0000  0.5000  2.025e-03  1.184e+02  0.000e+00  4.760e+01  2.025e-03  1.184e+02  5.848e+04  1.248e+05  
  2  10   9  0.1111    361  0.1000  0.0000  0.5000  4.064e-03  1.482e+02  0.000e+00  5.359e+01  4.064e-03  1.482e+02  3.647e+04  8.780e+04 
  2  10   9  0.0909    441  0.1000  0.0000  0.5000  5.560e-03  1.778e+02  0.000e+00  5.790e+01  5.560e-03  1.778e+02  3.197e+04  9.559e+04];
   figure(2)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta0_dt01_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  2   2   1  0.3333     25  0.1000  0.0000  0.5000  4.315e+00  7.553e+01  0.000e+00  4.682e+00  4.315e+00  7.553e+01  1.750e+01  4.083e+01
  2   4   1  0.3333    121  0.1000  0.0000  0.5000  1.242e+00  9.256e+01  0.000e+00  1.118e+01  1.242e+00  9.256e+01  7.453e+01  1.879e+02  
  2   6   1  0.3333    289  0.1000  0.0000  0.5000  2.780e-02  9.597e+01  0.000e+00  1.699e+01  2.780e-02  9.597e+01  3.452e+03  1.036e+04
  2   8   1  0.3333    529  0.1000  0.0000  0.5000  6.395e-04  9.733e+01  0.000e+00  2.145e+01  6.395e-04  9.733e+01  1.522e+05  5.348e+05 
  2  10   1  0.3333    841  0.1000  0.0000  0.5000  1.419e-05  9.804e+01  0.000e+00  2.543e+01  1.419e-05  9.804e+01  6.911e+06  2.710e+07  
  2  12   1  0.3333   1225  0.1000  0.0000  0.5000  3.058e-07  9.847e+01  0.000e+00  2.923e+01  3.058e-07  9.847e+01  3.220e+08  1.366e+09];
Mp115=[
  2   2   1  0.2000     49  0.1000  0.0000  0.5000  7.322e+00  9.028e+01  0.000e+00  8.946e+00  7.322e+00  9.028e+01  1.233e+01  2.433e+01
  2   4   1  0.2000    289  0.1000  0.0000  0.5000  9.748e-01  9.725e+01  0.000e+00  1.640e+01  9.748e-01  9.725e+01  9.977e+01  1.944e+02
  2   6   1  0.2000    729  0.1000  0.0000  0.5000  2.523e-02  9.853e+01  0.000e+00  2.488e+01  2.523e-02  9.853e+01  3.906e+03  1.052e+04
  2   8   1  0.2000   1369  0.1000  0.0000  0.5000  6.003e-04  9.903e+01  0.000e+00  3.106e+01  6.003e-04  9.903e+01  1.650e+05  5.396e+05 
  2  10   1  0.2000   2209  0.1000  0.0000  0.5000  1.355e-05  9.929e+01  0.000e+00  3.602e+01  1.355e-05  9.929e+01  7.329e+06  2.742e+07
  2  12   1  0.2000   3249  0.1000  0.0000  0.5000  2.951e-07  1.024e+02  0.000e+00  4.011e+01  2.951e-07  1.024e+02  3.469e+08  1.555e+09];
 Mp117=[ 
  2   2   1  0.1429     81  0.1000  0.0000  0.5000  1.057e+01  9.491e+01  0.000e+00  1.320e+01  1.057e+01  9.491e+01  8.982e+00  1.737e+01 
  2   4   1  0.1429    529  0.1000  0.0000  0.5000  9.249e-01  9.859e+01  0.000e+00  2.337e+01  9.249e-01  9.859e+01  1.066e+02  1.947e+02 
  2   6   1  0.1429   1369  0.1000  0.0000  0.5000  2.453e-02  9.925e+01  0.000e+00  3.142e+01  2.453e-02  9.925e+01  4.046e+03  1.053e+04
  2   8   1  0.1429   2601  0.1000  0.0000  0.5000  5.892e-04  9.950e+01  0.000e+00  3.817e+01  5.892e-04  9.950e+01  1.689e+05  6.164e+05 
  2  10   1  0.1429   4225  0.1000  0.0000  0.5000  1.336e-05  1.176e+02  0.000e+00  4.314e+01  1.336e-05  1.176e+02  8.798e+06  3.641e+07 
  2  12   1  0.1429   6241  0.1000  0.0000  0.5000  2.919e-07  1.385e+02  0.000e+00  4.688e+01  2.919e-07  1.385e+02  4.744e+08  2.100e+09];
Mp119=[
  2   2   1  0.1111    121  0.1000  0.0000  0.5000  1.387e+01  9.688e+01  0.000e+00  1.679e+01  1.387e+01  9.688e+01  6.984e+00  1.351e+01 
  2   4   1  0.1111    841  0.1000  0.0000  0.5000  9.061e-01  9.914e+01  0.000e+00  2.839e+01  9.061e-01  9.914e+01  1.094e+02  1.947e+02    
  2   6   1  0.1111   2209  0.1000  0.0000  0.5000  2.425e-02  9.954e+01  0.000e+00  3.679e+01  2.425e-02  9.954e+01  4.105e+03  1.245e+04
  2   8   1  0.1111   4225  0.1000  0.0000  0.5000  5.846e-04  1.208e+02  0.000e+00  4.363e+01  5.846e-04  1.208e+02  2.066e+05  7.716e+05
  2  10   1  0.1111   6889  0.1000  0.0000  0.5000  1.329e-05  1.477e+02  0.000e+00  4.851e+01  1.329e-05  1.477e+02  1.112e+07  4.574e+07 
  2  12   1  0.1111  10201  0.1000  0.0000  0.5000  2.906e-07  1.744e+02  0.000e+00  5.164e+01  2.906e-07  1.744e+02  6.000e+08  2.645e+09]; 
figure(3)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(:,2), Mp113(:,2).^-1.*8.^Mp113(:,2),'--k');
text(6,9e5,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta0_dt01_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  2   2   1  0.3333     25  0.1000  0.0000  0.5000  4.315e+00  7.553e+01  0.000e+00  4.682e+00  4.315e+00  7.553e+01  1.750e+01  4.083e+01
  2   4   3  0.3333     49  0.1000  0.0000  0.5000  2.938e+00  7.506e+01  0.000e+00  1.336e+01  3.364e+00  7.506e+01  2.231e+01  7.487e+01
  2   6   5  0.3333     81  0.1000  0.0000  0.5000  1.557e-01  7.889e+01  0.000e+00  1.869e+01  1.557e-01  7.889e+01  5.066e+02  1.052e+03 
  2   8   7  0.3333    121  0.1000  0.0000  0.5000  5.101e-03  8.203e+01  0.000e+00  2.362e+01  5.101e-03  8.203e+01  1.608e+04  4.040e+04 
  2  10   9  0.3333    169  0.1000  0.0000  0.5000  1.425e-04  8.446e+01  0.000e+00  2.831e+01  1.425e-04  8.446e+01  5.928e+05  1.747e+06 
  2  12  11  0.3333    225  0.1000  0.0000  0.5000  3.605e-06  8.635e+01  0.000e+00  3.237e+01  3.605e-06  8.635e+01  2.395e+07  8.053e+07];
Mpk15=[
  2   2   1  0.2000     49  0.1000  0.0000  0.5000  7.322e+00  9.028e+01  0.000e+00  8.946e+00  7.322e+00  9.028e+01  1.233e+01  2.433e+01
  2   4   3  0.2000     81  0.1000  0.0000  0.5000  4.415e+00  8.615e+01  0.000e+00  1.988e+01  4.415e+00  8.615e+01  1.951e+01  4.812e+01
  2   6   5  0.2000    121  0.1000  0.0000  0.5000  3.235e-01  8.579e+01  0.000e+00  2.779e+01  3.235e-01  8.579e+01  2.652e+02  4.394e+02 
  2   8   7  0.2000    169  0.1000  0.0000  0.5000  1.721e-02  8.672e+01  0.000e+00  3.425e+01  1.721e-02  8.672e+01  5.038e+03  1.185e+04 
  2  10   9  0.2000    225  0.1000  0.0000  0.5000  6.244e-04  8.864e+01  0.000e+00  3.963e+01  6.244e-04  8.864e+01  1.420e+05  4.413e+05
  2  12  11  0.2000    289  0.1000  0.0000  0.5000  1.842e-05  1.033e+02  0.000e+00  4.416e+01  1.842e-05  1.033e+02  5.610e+06  1.847e+07];
Mpk17=[
  2   2   1  0.1429     81  0.1000  0.0000  0.5000  1.057e+01  9.491e+01  0.000e+00  1.320e+01  1.057e+01  9.491e+01  8.982e+00  1.737e+01 
  2   4   3  0.1429    121  0.1000  0.0000  0.5000  4.149e+00  9.201e+01  0.000e+00  2.547e+01  4.149e+00  9.201e+01  2.218e+01  3.964e+01
  2   6   5  0.1429    169  0.1000  0.0000  0.5000  4.192e-01  9.044e+01  0.000e+00  3.478e+01  4.192e-01  9.044e+01  2.157e+02  4.691e+02
  2   8   7  0.1429    225  0.1000  0.0000  0.5000  3.573e-02  9.761e+01  0.000e+00  4.195e+01  3.573e-02  9.761e+01  2.732e+03  5.943e+03
  2  10   9  0.1429    289  0.1000  0.0000  0.5000  2.025e-03  1.184e+02  0.000e+00  4.760e+01  2.025e-03  1.184e+02  5.848e+04  1.248e+05   
  2  12  11  0.1429    361  0.1000  0.0000  0.5000  7.790e-05  1.391e+02  0.000e+00  5.209e+01  7.790e-05  1.391e+02  1.786e+06  4.827e+06]; 
 Mpk19=[ 
  2   2   1  0.1111    121  0.1000  0.0000  0.5000  1.387e+01  9.688e+01  0.000e+00  1.679e+01  1.387e+01  9.688e+01  6.984e+00  1.351e+01 
  2   4   3  0.1111    169  0.1000  0.0000  0.5000  4.131e+00  9.495e+01  0.000e+00  3.063e+01  4.131e+00  9.495e+01  2.298e+01  4.410e+01 
  2   6   5  0.1111    225  0.1000  0.0000  0.5000  4.658e-01  9.487e+01  0.000e+00  4.051e+01  4.658e-01  9.487e+01  2.037e+02  5.255e+02 
  2   8   7  0.1111    289  0.1000  0.0000  0.5000  4.811e-02  1.216e+02  0.000e+00  4.794e+01  4.811e-02  1.216e+02  2.528e+03  6.412e+03
  2  10   9  0.1111    361  0.1000  0.0000  0.5000  4.064e-03  1.482e+02  0.000e+00  5.359e+01  4.064e-03  1.482e+02  3.647e+04  8.780e+04 
  2  12  11  0.1111    441  0.1000  0.0000  0.5000  2.391e-04  1.745e+02  0.000e+00  5.781e+01  2.391e-04  1.745e+02  7.299e+05  1.411e+06];  
Mpk111=[
  2   2   1  0.0909    169  0.1000  0.0000  0.5000  1.718e+01  9.790e+01  0.000e+00  1.985e+01  1.718e+01  9.790e+01  5.698e+00  1.105e+01  
  2   4   3  0.0909    225  0.1000  0.0000  0.5000  4.138e+00  9.656e+01  0.000e+00  3.491e+01  4.138e+00  9.656e+01  2.333e+01  4.861e+01  
  2   6   5  0.0909    289  0.1000  0.0000  0.5000  4.917e-01  1.130e+02  0.000e+00  4.535e+01  4.917e-01  1.130e+02  2.298e+02  5.877e+02
  2   8   7  0.0909    361  0.1000  0.0000  0.5000  5.507e-02  1.455e+02  0.000e+00  5.275e+01  5.507e-02  1.455e+02  2.643e+03  7.549e+03
  2  10   9  0.0909    441  0.1000  0.0000  0.5000  5.560e-03  1.778e+02  0.000e+00  5.790e+01  5.560e-03  1.778e+02  3.197e+04  9.559e+04
  2  12  11  0.0909    529  0.1000  0.0000  0.5000  4.645e-04  2.097e+02  0.000e+00  6.121e+01  4.645e-04  2.097e+02  4.515e+05  1.297e+06];  
figure(4)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(:,2), Mpk13(:,2).^-1.*8.^Mpk13(:,2),'--k');
semilogy(Mpk13(:,2), 0.1*Mpk13(:,2).^-1.*4.^Mpk13(:,2),'--k');
text(6,1e6,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(6,1e1,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta0_dt01_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  2  12   1  0.3333   1225  0.1000  0.0000  0.5000  3.058e-07  9.847e+01  0.000e+00  2.923e+01  3.058e-07  9.847e+01  3.220e+08  1.366e+09
  2  12   2  0.3333   1089  0.1000  0.0000  0.5000  4.993e-07  9.810e+01  0.000e+00  2.917e+01  4.993e-07  9.810e+01  1.965e+08  7.225e+08
  2  12   3  0.3333    961  0.1000  0.0000  0.5000  9.361e-07  9.772e+01  0.000e+00  2.913e+01  9.361e-07  9.772e+01  1.044e+08  4.014e+08 
  2  12   4  0.3333    841  0.1000  0.0000  0.5000  2.400e-06  9.730e+01  0.000e+00  2.919e+01  2.400e-06  9.730e+01  4.054e+07  1.657e+08 
  2  12   5  0.3333    729  0.1000  0.0000  0.5000  7.973e-06  9.680e+01  0.000e+00  2.909e+01  7.973e-06  9.680e+01  1.214e+07  6.973e+07 
  2  12   6  0.3333    625  0.1000  0.0000  0.5000  3.277e-05  9.617e+01  0.000e+00  2.889e+01  3.277e-05  9.617e+01  2.934e+06  3.019e+07 
  2  12   7  0.3333    529  0.1000  0.0000  0.5000  1.222e-04  9.501e+01  0.000e+00  2.878e+01  1.222e-04  9.501e+01  7.774e+05  8.377e+06
  2  12   8  0.3333    441  0.1000  0.0000  0.5000  2.225e-04  9.355e+01  0.000e+00  2.883e+01  2.225e-04  9.355e+01  4.205e+05  1.940e+06 
  2  12   9  0.3333    361  0.1000  0.0000  0.5000  1.541e-04  9.173e+01  0.000e+00  2.961e+01  1.541e-04  9.173e+01  5.953e+05  1.216e+06
  2  12  10  0.3333    289  0.1000  0.0000  0.5000  3.014e-05  8.937e+01  0.000e+00  3.021e+01  3.014e-05  8.937e+01  2.965e+06  7.225e+06 
  2  12  11  0.3333    225  0.1000  0.0000  0.5000  3.605e-06  8.635e+01  0.000e+00  3.237e+01  3.605e-06  8.635e+01  2.395e+07  8.053e+07]; 
M12k15=[
  2  12   1  0.2000   3249  0.1000  0.0000  0.5000  2.951e-07  1.024e+02  0.000e+00  4.011e+01  2.951e-07  1.024e+02  3.469e+08  1.555e+09 
  2  12   2  0.2000   2809  0.1000  0.0000  0.5000  5.068e-07  1.024e+02  0.000e+00  4.009e+01  5.068e-07  1.024e+02  2.020e+08  9.033e+08 
  2  12   3  0.2000   2401  0.1000  0.0000  0.5000  9.519e-07  1.024e+02  0.000e+00  4.007e+01  9.519e-07  1.024e+02  1.075e+08  5.044e+08
  2  12   4  0.2000   2025  0.1000  0.0000  0.5000  2.437e-06  1.024e+02  0.000e+00  4.003e+01  2.437e-06  1.024e+02  4.200e+07  2.130e+08 
  2  12   5  0.2000   1681  0.1000  0.0000  0.5000  8.129e-06  1.024e+02  0.000e+00  3.999e+01  8.129e-06  1.024e+02  1.259e+07  9.151e+07
  2  12   6  0.2000   1369  0.1000  0.0000  0.5000  3.398e-05  1.024e+02  0.000e+00  3.996e+01  3.398e-05  1.024e+02  3.012e+06  3.202e+07 
  2  12   7  0.2000   1089  0.1000  0.0000  0.5000  1.376e-04  1.024e+02  0.000e+00  3.992e+01  1.376e-04  1.024e+02  7.441e+05  1.129e+07  
  2  12   8  0.2000    841  0.1000  0.0000  0.5000  3.246e-04  1.024e+02  0.000e+00  3.981e+01  3.246e-04  1.024e+02  3.154e+05  2.562e+06 
  2  12   9  0.2000    625  0.1000  0.0000  0.5000  4.782e-04  1.025e+02  0.000e+00  4.037e+01  4.782e-04  1.025e+02  2.143e+05  1.280e+06  
  2  12  10  0.2000    441  0.1000  0.0000  0.5000  3.053e-04  1.027e+02  0.000e+00  4.131e+01  3.053e-04  1.027e+02  3.364e+05  9.194e+05 
  2  12  11  0.2000    289  0.1000  0.0000  0.5000  1.842e-05  1.033e+02  0.000e+00  4.416e+01  1.842e-05  1.033e+02  5.610e+06  1.847e+07];
M12k19=[
  2  12   1  0.1111  10201  0.1000  0.0000  0.5000  2.906e-07  1.744e+02  0.000e+00  5.164e+01  2.906e-07  1.744e+02  6.000e+08  2.645e+09 
  2  12   2  0.1111   8649  0.1000  0.0000  0.5000  5.072e-07  1.744e+02  0.000e+00  5.203e+01  5.072e-07  1.744e+02  3.438e+08  1.536e+09 
  2  12   3  0.1111   7225  0.1000  0.0000  0.5000  9.522e-07  1.744e+02  0.000e+00  5.214e+01  9.522e-07  1.744e+02  1.832e+08  8.580e+08  
  2  12   4  0.1111   5929  0.1000  0.0000  0.5000  2.437e-06  1.744e+02  0.000e+00  5.197e+01  2.437e-06  1.744e+02  7.155e+07  3.624e+08
  2  12   5  0.1111   4761  0.1000  0.0000  0.5000  8.131e-06  1.744e+02  0.000e+00  5.147e+01  8.131e-06  1.744e+02  2.145e+07  1.556e+08  
  2  12   6  0.1111   3721  0.1000  0.0000  0.5000  3.400e-05  1.744e+02  0.000e+00  5.046e+01  3.400e-05  1.744e+02  5.129e+06  5.446e+07
  2  12   7  0.1111   2809  0.1000  0.0000  0.5000  1.383e-04  1.744e+02  0.000e+00  5.020e+01  1.383e-04  1.744e+02  1.261e+06  1.919e+07
  2  12   8  0.1111   2025  0.1000  0.0000  0.5000  3.376e-04  1.744e+02  0.000e+00  5.096e+01  3.376e-04  1.744e+02  5.167e+05  4.341e+06
  2  12   9  0.1111   1369  0.1000  0.0000  0.5000  5.798e-04  1.744e+02  0.000e+00  5.241e+01  5.798e-04  1.744e+02  3.008e+05  2.111e+06 
  2  12  10  0.1111    841  0.1000  0.0000  0.5000  7.289e-04  1.745e+02  0.000e+00  5.431e+01  7.289e-04  1.745e+02  2.395e+05  1.212e+06 
  2  12  11  0.1111    441  0.1000  0.0000  0.5000  2.391e-04  1.745e+02  0.000e+00  5.781e+01  2.391e-04  1.745e+02  7.299e+05  1.411e+06]; 
figure(5)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta0_dt01_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% ------------------------------------------------------------------------------------------------------------------------------------------
% 
% CB NEUMANN (ibc=2) - Beta=0.5
% 
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M21h=[
  2   2   1  0.3333     25  0.1000  0.5000  0.5000  4.194e+00  8.379e+01  0.000e+00  2.448e+00  4.194e+00  8.379e+01  1.998e+01  3.942e+01 
  2   2   1  0.2000     49  0.1000  0.5000  0.5000  6.198e+00  9.975e+01  0.000e+00  0.000e+00  6.198e+00  9.975e+01  1.609e+01  3.029e+01 
  2   2   1  0.1429     81  0.1000  0.5000  0.5000  7.898e+00  1.475e+02  0.000e+00  4.865e-15  7.898e+00  1.475e+02  1.867e+01  3.589e+01
  2   2   1  0.1111    121  0.1000  0.5000  0.5000  9.047e+00  2.126e+02  0.000e+00  0.000e+00  9.047e+00  2.126e+02  2.350e+01  5.512e+01 
  2   2   1  0.0909    169  0.1000  0.5000  0.5000  9.234e+00  2.932e+02  0.000e+00  6.647e-15  9.234e+00  2.932e+02  3.175e+01  8.184e+01];
 M41h=[  
  2   4   1  0.3333    121  0.1000  0.5000  0.5000  1.990e+00  1.066e+02  0.000e+00  9.891e-01  1.990e+00  1.066e+02  5.357e+01  2.055e+02 
  2   4   1  0.2000    289  0.1000  0.5000  0.5000  2.984e+00  1.893e+02  0.000e+00  4.198e+00  2.984e+00  1.893e+02  6.342e+01  2.656e+02 
  2   4   1  0.1429    529  0.1000  0.5000  0.5000  3.986e+00  3.335e+02  0.000e+00  1.299e+01  3.986e+00  3.335e+02  8.366e+01  3.695e+02 
  2   4   1  0.1111    841  0.1000  0.5000  0.5000  5.016e+00  5.260e+02  0.000e+00  2.986e+01  5.016e+00  5.260e+02  1.049e+02  5.813e+02  
  2   4   1  0.0909   1225  0.1000  0.5000  0.5000  6.059e+00  7.663e+02  0.000e+00  4.883e+01  6.059e+00  7.663e+02  1.265e+02  9.471e+02];
 M61h=[  
  2   6   1  0.3333    289  0.1000  0.5000  0.5000  3.112e-01  1.491e+02  0.000e+00  4.398e+00  3.112e-01  1.491e+02  4.791e+02  1.836e+03 
  2   6   1  0.2000    729  0.1000  0.5000  0.5000  7.383e-01  3.213e+02  0.000e+00  9.284e+00  7.523e-01  3.213e+02  4.270e+02  3.072e+03
  2   6   1  0.1429   1369  0.1000  0.5000  0.5000  1.232e+00  5.930e+02  0.000e+00  4.693e+01  1.256e+00  5.930e+02  4.721e+02  4.902e+03 
  2   6   1  0.1111   2209  0.1000  0.5000  0.5000  1.545e+00  9.597e+02  0.000e+00  8.715e+01  1.545e+00  9.597e+02  6.210e+02  7.557e+03
  2   6   1  0.0909   3249  0.1000  0.5000  0.5000  1.797e+00  1.418e+03  0.000e+00  1.373e+02  1.797e+00  1.418e+03  7.892e+02  1.138e+04];
 M81h=[  
  2   8   1  0.3333    529  0.1000  0.5000  0.5000  1.156e-02  2.051e+02  0.000e+00  1.088e+01  1.156e-02  2.051e+02  1.775e+04  8.214e+04
  2   8   1  0.2000   1369  0.1000  0.5000  0.5000  3.009e-02  4.943e+02  0.000e+00  4.672e+01  3.009e-02  4.943e+02  1.643e+04  8.643e+04  
  2   8   1  0.1429   2601  0.1000  0.5000  0.5000  5.791e-02  9.271e+02  0.000e+00  1.021e+02  5.791e-02  9.271e+02  1.601e+04  9.327e+04 
  2   8   1  0.1111   4225  0.1000  0.5000  0.5000  9.501e-02  1.504e+03  0.000e+00  1.757e+02  9.501e-02  1.504e+03  1.583e+04  9.744e+04
  2   8   1  0.0909   6241  0.1000  0.5000  0.5000  1.414e-01  2.224e+03  0.000e+00  2.662e+02  1.414e-01  2.224e+03  1.573e+04  1.031e+05]; 
 M101h=[  
  2  10   1  0.3333    841  0.1000  0.5000  0.5000  3.845e-04  2.808e+02  0.000e+00  2.108e+01  3.845e-04  2.808e+02  7.303e+05  4.094e+06  
  2  10   1  0.2000   2209  0.1000  0.5000  0.5000  1.026e-03  7.021e+02  0.000e+00  9.425e+01  1.026e-03  7.021e+02  6.843e+05  4.224e+06  
  2  10   1  0.1429   4225  0.1000  0.5000  0.5000  1.988e-03  1.332e+03  0.000e+00  1.964e+02  1.988e-03  1.332e+03  6.700e+05  4.461e+06
  2  10   1  0.1111   6889  0.1000  0.5000  0.5000  3.271e-03  2.170e+03  0.000e+00  3.320e+02  3.271e-03  2.170e+03  6.635e+05  4.559e+06
  2  10   1  0.0909  10201  0.1000  0.5000  0.5000  4.874e-03  3.216e+03  0.000e+00  5.014e+02  4.874e-03  3.216e+03  6.598e+05  4.682e+06];  
figure(6)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M41h(:,4),M41h(:,16),'-o');
loglog(M61h(:,4),M61h(:,16),'-o');
loglog(M81h(:,4),M81h(:,16),'-o');
loglog(M101h(:,4),M101h(:,16),'-o');
xlabel('h');
title('k=1, \beta = 0.5, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_h_k1_beta05_dt01_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
 M21h=[ 
  2   2   1  0.3333     25  0.1000  0.5000  0.5000  4.194e+00  8.379e+01  0.000e+00  2.448e+00  4.194e+00  8.379e+01  1.998e+01  3.942e+01 
  2   2   1  0.2000     49  0.1000  0.5000  0.5000  6.198e+00  9.975e+01  0.000e+00  0.000e+00  6.198e+00  9.975e+01  1.609e+01  3.029e+01 
  2   2   1  0.1429     81  0.1000  0.5000  0.5000  7.898e+00  1.475e+02  0.000e+00  4.865e-15  7.898e+00  1.475e+02  1.867e+01  3.589e+01
  2   2   1  0.1111    121  0.1000  0.5000  0.5000  9.047e+00  2.126e+02  0.000e+00  0.000e+00  9.047e+00  2.126e+02  2.350e+01  5.512e+01 
  2   2   1  0.0909    169  0.1000  0.5000  0.5000  9.234e+00  2.932e+02  0.000e+00  6.647e-15  9.234e+00  2.932e+02  3.175e+01  8.184e+01];
 M43h=[  
  2   4   3  0.3333     49  0.1000  0.5000  0.5000  2.550e+00  9.441e+01  0.000e+00  7.060e-01  2.550e+00  9.441e+01  3.703e+01  9.780e+01
  2   4   3  0.2000     81  0.1000  0.5000  0.5000  3.716e+00  1.686e+02  0.000e+00  8.263e-01  3.716e+00  1.686e+02  4.537e+01  9.752e+01  
  2   4   3  0.1429    121  0.1000  0.5000  0.5000  4.802e+00  2.884e+02  0.000e+00  8.910e-01  4.802e+00  2.884e+02  6.006e+01  1.420e+02  
  2   4   3  0.1111    169  0.1000  0.5000  0.5000  5.914e+00  4.495e+02  0.000e+00  5.282e-01  5.914e+00  4.495e+02  7.602e+01  1.967e+02 
  2   4   3  0.0909    225  0.1000  0.5000  0.5000  7.047e+00  6.508e+02  0.000e+00  5.115e-01  7.047e+00  6.508e+02  9.235e+01  2.668e+02]; 
 M65h=[ 
  2   6   5  0.3333     81  0.1000  0.5000  0.5000  5.452e-01  1.355e+02  0.000e+00  2.276e+00  5.452e-01  1.355e+02  2.486e+02  7.563e+02
  2   6   5  0.2000    121  0.1000  0.5000  0.5000  1.334e+00  2.982e+02  0.000e+00  1.236e+00  1.334e+00  2.982e+02  2.235e+02  4.988e+02 
  2   6   5  0.1429    169  0.1000  0.5000  0.5000  1.864e+00  5.448e+02  0.000e+00  1.153e+00  1.864e+00  5.448e+02  2.923e+02  7.028e+02
  2   6   5  0.1111    225  0.1000  0.5000  0.5000  2.366e+00  8.727e+02  0.000e+00  2.157e+00  2.366e+00  8.727e+02  3.689e+02  9.473e+02 
  2   6   5  0.0909    289  0.1000  0.5000  0.5000  2.865e+00  1.282e+03  0.000e+00  7.012e+00  2.865e+00  1.282e+03  4.474e+02  1.202e+03]; 
 M87h=[ 
  2   8   7  0.3333    121  0.1000  0.5000  0.5000  2.362e-02  1.985e+02  0.000e+00  1.605e+00  2.362e-02  1.985e+02  8.406e+03  2.755e+04 
  2   8   7  0.2000    169  0.1000  0.5000  0.5000  1.144e-01  4.772e+02  0.000e+00  2.075e+00  1.144e-01  4.772e+02  4.173e+03  1.074e+04 
  2   8   7  0.1429    225  0.1000  0.5000  0.5000  3.441e-01  8.945e+02  0.000e+00  3.608e+00  3.441e-01  8.945e+02  2.600e+03  5.046e+03
  2   8   7  0.1111    289  0.1000  0.5000  0.5000  6.690e-01  1.449e+03  0.000e+00  2.447e+00  6.690e-01  1.449e+03  2.167e+03  5.163e+03 
  2   8   7  0.0909    361  0.1000  0.5000  0.5000  1.020e+00  2.142e+03  0.000e+00  1.139e+00  1.020e+00  2.142e+03  2.099e+03  6.459e+03];
 M109h=[ 
  2  10   9  0.3333    169  0.1000  0.5000  0.5000  8.776e-04  2.796e+02  0.000e+00  6.483e+00  8.776e-04  2.796e+02  3.186e+05  1.131e+06 
  2  10   9  0.2000    225  0.1000  0.5000  0.5000  5.226e-03  7.035e+02  0.000e+00  2.865e+00  5.226e-03  7.035e+02  1.346e+05  4.018e+05 
  2  10   9  0.1429    289  0.1000  0.5000  0.5000  2.250e-02  1.337e+03  0.000e+00  5.644e+00  2.250e-02  1.337e+03  5.939e+04  1.389e+05  
  2  10   9  0.1111    361  0.1000  0.5000  0.5000  6.216e-02  2.179e+03  0.000e+00  9.343e+00  6.216e-02  2.179e+03  3.505e+04  7.079e+04 
  2  10   9  0.0909    441  0.1000  0.5000  0.5000  1.168e-01  3.230e+03  0.000e+00  1.431e+01  1.168e-01  3.230e+03  2.766e+04  6.553e+04];
figure(7)
loglog(M21h(:,4),M21h(:,16),'-o'); hold on;
loglog(M43h(:,4),M43h(:,16),'-o');
loglog(M65h(:,4),M65h(:,16),'-o');
loglog(M87h(:,4),M87h(:,16),'-o');
loglog(M109h(:,4),M109h(:,16),'-o');
xlabel('h');
title('k=p-1, \beta = 0.5, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('p=2','p=4','p=6','p=8','p=10');
grid on; 
set(gca,'FontSize',12)
saveas(gcf,'plot_h_kpm1_beta05_dt01_NEU.png')
% ------------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mp113=[
  2   2   1  0.3333     25  0.1000  0.5000  0.5000  4.194e+00  8.379e+01  0.000e+00  2.448e+00  4.194e+00  8.379e+01  1.998e+01  3.942e+01 
  2   4   1  0.3333    121  0.1000  0.5000  0.5000  1.990e+00  1.066e+02  0.000e+00  9.891e-01  1.990e+00  1.066e+02  5.357e+01  2.055e+02 
  2   6   1  0.3333    289  0.1000  0.5000  0.5000  3.112e-01  1.491e+02  0.000e+00  4.398e+00  3.112e-01  1.491e+02  4.791e+02  1.836e+03
  2   8   1  0.3333    529  0.1000  0.5000  0.5000  1.156e-02  2.051e+02  0.000e+00  1.088e+01  1.156e-02  2.051e+02  1.775e+04  8.214e+04
  2  10   1  0.3333    841  0.1000  0.5000  0.5000  3.845e-04  2.808e+02  0.000e+00  2.108e+01  3.845e-04  2.808e+02  7.303e+05  4.094e+06
  2  12   1  0.3333   1225  0.1000  0.5000  0.5000  1.162e-05  3.750e+02  0.000e+00  4.306e+01  1.162e-05  3.750e+02  3.228e+07  2.046e+08];
Mp115=[
  2   2   1  0.2000     49  0.1000  0.5000  0.5000  6.198e+00  9.975e+01  0.000e+00  0.000e+00  6.198e+00  9.975e+01  1.609e+01  3.029e+01
  2   4   1  0.2000    289  0.1000  0.5000  0.5000  2.984e+00  1.893e+02  0.000e+00  4.198e+00  2.984e+00  1.893e+02  6.342e+01  2.656e+02  
  2   6   1  0.2000    729  0.1000  0.5000  0.5000  7.383e-01  3.213e+02  0.000e+00  9.284e+00  7.523e-01  3.213e+02  4.270e+02  3.072e+03
  2   8   1  0.2000   1369  0.1000  0.5000  0.5000  3.009e-02  4.943e+02  0.000e+00  4.672e+01  3.009e-02  4.943e+02  1.643e+04  8.643e+04  
  2  10   1  0.2000   2209  0.1000  0.5000  0.5000  1.026e-03  7.021e+02  0.000e+00  9.425e+01  1.026e-03  7.021e+02  6.843e+05  4.224e+06 
  2  12   1  0.2000   3249  0.1000  0.5000  0.5000  3.140e-05  9.622e+02  0.000e+00  1.387e+02  3.140e-05  9.622e+02  3.064e+07  2.144e+08];
Mp117=[
  2   2   1  0.1429     81  0.1000  0.5000  0.5000  7.898e+00  1.475e+02  0.000e+00  4.865e-15  7.898e+00  1.475e+02  1.867e+01  3.589e+01
  2   4   1  0.1429    529  0.1000  0.5000  0.5000  3.986e+00  3.335e+02  0.000e+00  1.299e+01  3.986e+00  3.335e+02  8.366e+01  3.695e+02 
  2   6   1  0.1429   1369  0.1000  0.5000  0.5000  1.232e+00  5.930e+02  0.000e+00  4.693e+01  1.256e+00  5.930e+02  4.721e+02  4.902e+03
  2   8   1  0.1429   2601  0.1000  0.5000  0.5000  5.791e-02  9.271e+02  0.000e+00  1.021e+02  5.791e-02  9.271e+02  1.601e+04  9.327e+04 
  2  10   1  0.1429   4225  0.1000  0.5000  0.5000  1.988e-03  1.332e+03  0.000e+00  1.964e+02  1.988e-03  1.332e+03  6.700e+05  4.461e+06
  2  12   1  0.1429   6241  0.1000  0.5000  0.5000  6.107e-05  1.840e+03  0.000e+00  2.790e+02  6.107e-05  1.840e+03  3.012e+07  2.176e+08]; 
Mp119=[
  2   2   1  0.1111    121  0.1000  0.5000  0.5000  9.047e+00  2.126e+02  0.000e+00  0.000e+00  9.047e+00  2.126e+02  2.350e+01  5.512e+01
  2   4   1  0.1111    841  0.1000  0.5000  0.5000  5.016e+00  5.260e+02  0.000e+00  2.986e+01  5.016e+00  5.260e+02  1.049e+02  5.813e+02 
  2   6   1  0.1111   2209  0.1000  0.5000  0.5000  1.545e+00  9.597e+02  0.000e+00  8.715e+01  1.545e+00  9.597e+02  6.210e+02  7.557e+03
  2   8   1  0.1111   4225  0.1000  0.5000  0.5000  9.501e-02  1.504e+03  0.000e+00  1.757e+02  9.501e-02  1.504e+03  1.583e+04  9.744e+04
  2  10   1  0.1111   6889  0.1000  0.5000  0.5000  3.271e-03  2.170e+03  0.000e+00  3.320e+02  3.271e-03  2.170e+03  6.635e+05  4.559e+06
  2  12   1  0.1111  10201  0.1000  0.5000  0.5000  1.006e-04  3.007e+03  0.000e+00  4.654e+02  1.006e-04  3.007e+03  2.988e+07  2.198e+08]; 
figure(8)
semilogy(Mp113(:,2),Mp113(:,16),'-o'); hold on;
semilogy(Mp115(:,2),Mp115(:,16),'-o');
semilogy(Mp117(:,2),Mp117(:,16),'-o');
semilogy(Mp119(:,2),Mp119(:,16),'-o');
semilogy(Mp113(end-3:end,2), Mp113(end-3:end,2).^-1.*8.^Mp113(end-3:end,2),'--k');
text(9,3e8,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
xlabel('p');
title('k=1, \beta = 0.5, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_k1_beta05_dt01_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
% ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
Mpk13=[
  2   2   1  0.3333     25  0.1000  0.5000  0.5000  4.194e+00  8.379e+01  0.000e+00  2.448e+00  4.194e+00  8.379e+01  1.998e+01  3.942e+01 
  2   4   3  0.3333     49  0.1000  0.5000  0.5000  2.550e+00  9.441e+01  0.000e+00  7.060e-01  2.550e+00  9.441e+01  3.703e+01  9.780e+01
  2   6   5  0.3333     81  0.1000  0.5000  0.5000  5.452e-01  1.355e+02  0.000e+00  2.276e+00  5.452e-01  1.355e+02  2.486e+02  7.563e+02
  2   8   7  0.3333    121  0.1000  0.5000  0.5000  2.362e-02  1.985e+02  0.000e+00  1.605e+00  2.362e-02  1.985e+02  8.406e+03  2.755e+04 
  2  10   9  0.3333    169  0.1000  0.5000  0.5000  8.776e-04  2.796e+02  0.000e+00  6.483e+00  8.776e-04  2.796e+02  3.186e+05  1.131e+06 
  2  12  11  0.3333    225  0.1000  0.5000  0.5000  2.863e-05  3.784e+02  0.000e+00  6.618e+00  2.863e-05  3.784e+02  1.322e+07  4.954e+07]; 
Mpk15=[ 
  2   2   1  0.2000     49  0.1000  0.5000  0.5000  6.198e+00  9.975e+01  0.000e+00  0.000e+00  6.198e+00  9.975e+01  1.609e+01  3.029e+01
  2   4   3  0.2000     81  0.1000  0.5000  0.5000  3.716e+00  1.686e+02  0.000e+00  8.263e-01  3.716e+00  1.686e+02  4.537e+01  9.752e+01  
  2   6   5  0.2000    121  0.1000  0.5000  0.5000  1.334e+00  2.982e+02  0.000e+00  1.236e+00  1.334e+00  2.982e+02  2.235e+02  4.988e+02 
  2   8   7  0.2000    169  0.1000  0.5000  0.5000  1.144e-01  4.772e+02  0.000e+00  2.075e+00  1.144e-01  4.772e+02  4.173e+03  1.074e+04 
  2  10   9  0.2000    225  0.1000  0.5000  0.5000  5.226e-03  7.035e+02  0.000e+00  2.865e+00  5.226e-03  7.035e+02  1.346e+05  4.018e+05
  2  12  11  0.2000    289  0.1000  0.5000  0.5000  1.927e-04  9.770e+02  0.000e+00  1.010e+01  1.927e-04  9.770e+02  5.070e+06  1.656e+07];
Mpk17=[
  2   2   1  0.1429     81  0.1000  0.5000  0.5000  7.898e+00  1.475e+02  0.000e+00  4.865e-15  7.898e+00  1.475e+02  1.867e+01  3.589e+01
  2   4   3  0.1429    121  0.1000  0.5000  0.5000  4.802e+00  2.884e+02  0.000e+00  8.910e-01  4.802e+00  2.884e+02  6.006e+01  1.420e+02 
  2   6   5  0.1429    169  0.1000  0.5000  0.5000  1.864e+00  5.448e+02  0.000e+00  1.153e+00  1.864e+00  5.448e+02  2.923e+02  7.028e+02
  2   8   7  0.1429    225  0.1000  0.5000  0.5000  3.441e-01  8.945e+02  0.000e+00  3.608e+00  3.441e-01  8.945e+02  2.600e+03  5.046e+03
  2  10   9  0.1429    289  0.1000  0.5000  0.5000  2.250e-02  1.337e+03  0.000e+00  5.644e+00  2.250e-02  1.337e+03  5.939e+04  1.389e+05  
  2  12  11  0.1429    361  0.1000  0.5000  0.5000  1.023e-03  1.871e+03  0.000e+00  1.172e+01  1.023e-03  1.871e+03  1.830e+06  5.107e+06];  
 Mpk19=[
  2   2   1  0.1111    121  0.1000  0.5000  0.5000  9.047e+00  2.126e+02  0.000e+00  0.000e+00  9.047e+00  2.126e+02  2.350e+01  5.512e+01
  2   4   3  0.1111    169  0.1000  0.5000  0.5000  5.914e+00  4.495e+02  0.000e+00  5.282e-01  5.914e+00  4.495e+02  7.602e+01  1.967e+02 
  2   6   5  0.1111    225  0.1000  0.5000  0.5000  2.366e+00  8.727e+02  0.000e+00  2.157e+00  2.366e+00  8.727e+02  3.689e+02  9.473e+02 
  2   8   7  0.1111    289  0.1000  0.5000  0.5000  6.690e-01  1.449e+03  0.000e+00  2.447e+00  6.690e-01  1.449e+03  2.167e+03  5.163e+03 
  2  10   9  0.1111    361  0.1000  0.5000  0.5000  6.216e-02  2.179e+03  0.000e+00  9.343e+00  6.216e-02  2.179e+03  3.505e+04  7.079e+04 
  2  12  11  0.1111    441  0.1000  0.5000  0.5000  4.023e-03  3.060e+03  0.000e+00  1.621e+01  4.023e-03  3.060e+03  7.606e+05  1.589e+06]; 
Mpk111=[
  2   2   1  0.0909    169  0.1000  0.5000  0.5000  9.234e+00  2.932e+02  0.000e+00  6.647e-15  9.234e+00  2.932e+02  3.175e+01  8.184e+01
  2   4   3  0.0909    225  0.1000  0.5000  0.5000  7.047e+00  6.508e+02  0.000e+00  5.115e-01  7.047e+00  6.508e+02  9.235e+01  2.904e+02 
  2   6   5  0.0909    289  0.1000  0.5000  0.5000  2.865e+00  1.282e+03  0.000e+00  7.012e+00  2.865e+00  1.282e+03  4.474e+02  1.227e+03 
  2   8   7  0.0909    361  0.1000  0.5000  0.5000  1.020e+00  2.142e+03  0.000e+00  1.139e+00  1.020e+00  2.142e+03  2.099e+03  6.459e+03 
  2  10   9  0.0909    441  0.1000  0.5000  0.5000  1.168e-01  3.230e+03  0.000e+00  1.431e+01  1.168e-01  3.230e+03  2.766e+04  6.553e+04 
  2  12  11  0.0909    529  0.1000  0.5000  0.5000  1.037e-02  4.545e+03  0.000e+00  1.498e+01  1.037e-02  4.545e+03  4.385e+05  9.812e+05];    
figure(9)
semilogy(Mpk13(:,2),Mpk13(:,16),'-o'); hold on;
semilogy(Mpk15(:,2),Mpk15(:,16),'-o');
semilogy(Mpk17(:,2),Mpk17(:,16),'-o');
semilogy(Mpk19(:,2),Mpk19(:,16),'-o');
semilogy(Mpk111(:,2),Mpk111(:,16),'-o');
semilogy(Mpk13(end-3:end,2), 0.1*Mpk13(end-3:end,2).^-1.*8.^Mpk13(end-3:end,2),'--k');
semilogy(Mpk13(end-3:end,2), 0.1*Mpk13(end-3:end,2).^-1.*4.^Mpk13(end-3:end,2),'--k');
text(9,3e7,'${\sf\displaystyle p^{-1}4^{\frac{3}{2}p}}$','FontSize',12,'Interpreter','latex');
text(9,8e2,'p^{-1}4^{p}','FontSize',12);
xlabel('p');
title('k=p-1, \beta = 0.5, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/7','h=1/9','h=1/11','Location','northwest');
grid on;
set(gca,'FontSize',12)
saveas(gcf,'plot_p_kpm1_beta05_dt01_NEU.png')
%  -----------------------------------------------------------------------------------------------------------------------------------------  
%  ibc   p   k     h      dof   delt    beta    gamma   rmin       rmax       imin       imax       lmin       lmax       rapp      cond(M)
M12k13=[
  2  12   1  0.3333   1225  0.1000  0.5000  0.5000  1.162e-05  3.750e+02  0.000e+00  4.306e+01  1.162e-05  3.750e+02  3.228e+07  2.046e+08
  2  12   2  0.3333   1089  0.1000  0.5000  0.5000  1.954e-05  3.806e+02  0.000e+00  1.282e+01  1.954e-05  3.806e+02  1.948e+07  9.346e+07
  2  12   3  0.3333    961  0.1000  0.5000  0.5000  3.380e-05  3.747e+02  0.000e+00  1.170e+01  3.380e-05  3.747e+02  1.109e+07  4.628e+07
  2  12   4  0.3333    841  0.1000  0.5000  0.5000  8.510e-05  3.747e+02  0.000e+00  5.436e+00  8.510e-05  3.747e+02  4.403e+06  1.927e+07 
  2  12   5  0.3333    729  0.1000  0.5000  0.5000  2.687e-04  3.746e+02  0.000e+00  6.263e+00  2.687e-04  3.746e+02  1.394e+06  8.509e+06 
  2  12   6  0.3333    625  0.1000  0.5000  0.5000  1.057e-03  3.744e+02  0.000e+00  6.687e+00  1.057e-03  3.744e+02  3.544e+05  3.226e+06 
  2  12   7  0.3333    529  0.1000  0.5000  0.5000  3.694e-03  3.743e+02  0.000e+00  5.733e+00  3.694e-03  3.743e+02  1.013e+05  1.072e+06
  2  12   8  0.3333    441  0.1000  0.5000  0.5000  5.314e-03  3.738e+02  0.000e+00  5.601e+00  5.314e-03  3.738e+02  7.033e+04  2.570e+05 
  2  12   9  0.3333    361  0.1000  0.5000  0.5000  2.472e-03  3.721e+02  0.000e+00  7.501e+00  2.472e-03  3.721e+02  1.505e+05  2.930e+05 
  2  12  10  0.3333    289  0.1000  0.5000  0.5000  3.392e-04  3.706e+02  0.000e+00  9.136e+00  3.392e-04  3.706e+02  1.093e+06  3.033e+06 
  2  12  11  0.3333    225  0.1000  0.5000  0.5000  2.863e-05  3.784e+02  0.000e+00  6.618e+00  2.863e-05  3.784e+02  1.322e+07  4.954e+07]; 
M12k15=[
  2  12   1  0.2000   3249  0.1000  0.5000  0.5000  3.140e-05  9.622e+02  0.000e+00  1.387e+02  3.140e-05  9.622e+02  3.064e+07  2.144e+08
  2  12   2  0.2000   2809  0.1000  0.5000  0.5000  5.347e-05  1.011e+03  0.000e+00  5.333e+01  5.347e-05  1.011e+03  1.891e+07  9.238e+07
  2  12   3  0.2000   2401  0.1000  0.5000  0.5000  9.318e-05  9.614e+02  0.000e+00  3.621e+01  9.318e-05  9.614e+02  1.032e+07  4.366e+07
  2  12   4  0.2000   2025  0.1000  0.5000  0.5000  2.344e-04  9.612e+02  0.000e+00  1.369e+01  2.344e-04  9.612e+02  4.100e+06  1.819e+07
  2  12   5  0.2000   1681  0.1000  0.5000  0.5000  7.433e-04  9.608e+02  0.000e+00  6.799e+00  7.433e-04  9.608e+02  1.293e+06  8.018e+06
  2  12   6  0.2000   1369  0.1000  0.5000  0.5000  2.960e-03  9.601e+02  0.000e+00  5.138e+00  2.960e-03  9.601e+02  3.243e+05  2.991e+06  
  2  12   7  0.2000   1089  0.1000  0.5000  0.5000  1.113e-02  9.590e+02  0.000e+00  7.720e+00  1.113e-02  9.590e+02  8.616e+04  9.920e+05 
  2  12   8  0.2000    841  0.1000  0.5000  0.5000  2.041e-02  9.568e+02  0.000e+00  8.326e+00  2.041e-02  9.568e+02  4.687e+04  2.262e+05  
  2  12   9  0.2000    625  0.1000  0.5000  0.5000  1.833e-02  9.513e+02  0.000e+00  1.152e+01  1.833e-02  9.513e+02  5.189e+04  1.824e+05
  2  12  10  0.2000    441  0.1000  0.5000  0.5000  5.854e-03  9.465e+02  0.000e+00  9.120e+00  5.854e-03  9.465e+02  1.617e+05  2.931e+05 
  2  12  11  0.2000    289  0.1000  0.5000  0.5000  1.927e-04  9.770e+02  0.000e+00  1.010e+01  1.927e-04  9.770e+02  5.070e+06  1.656e+07];
M12k19=[   
  2  12   1  0.1111  10201  0.1000  0.5000  0.5000  1.006e-04  3.007e+03  0.000e+00  4.654e+02  1.006e-04  3.007e+03  2.988e+07  2.198e+08 
  2  12   2  0.1111   8649  0.1000  0.5000  0.5000  1.722e-04  3.221e+03  0.000e+00  1.799e+02  1.722e-04  3.221e+03  1.870e+07  9.360e+07
  2  12   3  0.1111   7225  0.1000  0.5000  0.5000  3.001e-04  3.004e+03  0.000e+00  1.204e+02  3.001e-04  3.004e+03  1.001e+07  4.225e+07 
  2  12   4  0.1111   5929  0.1000  0.5000  0.5000  7.551e-04  3.004e+03  0.000e+00  4.635e+01  7.551e-04  3.004e+03  3.978e+06  1.763e+07
  2  12   5  0.1111   4761  0.1000  0.5000  0.5000  2.394e-03  3.003e+03  0.000e+00  7.952e+00  2.394e-03  3.003e+03  1.254e+06  7.767e+06 
  2  12   6  0.1111   3721  0.1000  0.5000  0.5000  9.546e-03  3.000e+03  0.000e+00  7.318e+00  9.546e-03  3.000e+03  3.143e+05  2.883e+06
  2  12   7  0.1111   2809  0.1000  0.5000  0.5000  3.609e-02  2.996e+03  0.000e+00  7.182e+00  3.609e-02  2.996e+03  8.301e+04  9.620e+05
  2  12   8  0.1111   2025  0.1000  0.5000  0.5000  6.825e-02  2.987e+03  0.000e+00  1.248e+01  6.825e-02  2.987e+03  4.376e+04  2.186e+05 
  2  12   9  0.1111   1369  0.1000  0.5000  0.5000  7.120e-02  2.967e+03  0.000e+00  1.322e+01  7.120e-02  2.967e+03  4.167e+04  1.744e+05
  2  12  10  0.1111    841  0.1000  0.5000  0.5000  3.982e-02  2.950e+03  0.000e+00  8.698e+00  3.982e-02  2.950e+03  7.408e+04  2.254e+05
  2  12  11  0.1111    441  0.1000  0.5000  0.5000  4.023e-03  3.060e+03  0.000e+00  1.621e+01  4.023e-03  3.060e+03  7.606e+05  1.589e+06];
 figure(10)
loglog(M12k13(:,3),M12k13(:,16),'-o'); hold on;
loglog(M12k15(:,3),M12k15(:,16),'-o');
loglog(M12k19(:,3),M12k19(:,16),'-o');
xlabel('k');
title('p=12, \beta = 0.5, \Delta t = 0.1,  NEU.');
ylabel('cond(K)');
legend('h=1/3','h=1/5','h=1/9');
grid on;   
set(gca,'FontSize',12)
saveas(gcf,'plot_k_p12_beta05_dt01_NEU.png')
  
